Combinatorics of nondeterministic walks

This paper introduces nondeterministic walks, a new variant of one-dimensional discrete walks. The main difference to classical walks is that its nondeterministic steps consist of sets of steps from a predefined set such that all possible extensions are explored in parallel. We discuss in detail the most natural nondeterministic step sets (Dyck and Motzkin step sets), and show that several nondeterministic classes of lattice paths, such as nondeterministic bridges, excursions, and meanders are algebraic. The key concept is the generalization of the ending point of a walk to its reachable points, i.e., a set of ending points. We extend our results to general step sets: We show that nondeterministic bridges and several subclasses of nondeterministic meanders are always algebraic. We conjecture the same is true for nondeterministic excursions, and we present python and Maple packages to support our conjecture. This research is motivated by the study of networks involving encapsulation and decapsulation of protocols. Our results are obtained using generating functions, analytic combinatorics, and additive combinatorics. Keywords. Random walks, analytic combinatorics, generating functions, limit laws, networking, encapsulation.

==> anc/PythonExample_m1_m1p1_m2p1.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="2160" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L1504" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">This Maple file performs computations for <Font bold="true">Dyck N-bridges, N-meanders, and N-excursion</Font><Font encoding="UTF-8">s that accompany the paper &quot;Combinatorics of nondeterministic walks&quot; by \303\211lie de Panafieu and Michael Wallner. </Font></Text-field><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">Here we analyze N-excursions and N-meanders associated with the N-step set [(-1,), (-2, 1), (-1, 1)]. </Text-field><Text-field style="Text" layout="Normal">As an input we use the finite automaton computed in the Python code automata.py (see https://gitlab.com/depanafieuelie/non-deterministic-walks) and saved into 'minmax_matrices.txt'.</Text-field><Text-field style="Text" layout="Normal">It contains 3 matrices A, B, and C, and the shift in the maximal reachable points given by yshift, as explained in Section 5.2 in the paper. </Text-field><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">#############################################################</Text-field><Text-field style="Text" layout="Normal">Abstract:</Text-field><Text-field style="Text" layout="Normal"><Font encoding="UTF-8">This paper introduces nondeterministic walks, a new variant of one-dimensional discrete walks. The main difference to classical walks is that its nondeterministic steps consist of sets of steps from a predefined set such that all possible extensions are explored in parallel. We discuss in detail the nondeterministic Dyck step set $\134{ \134{-1\134}, \134{1\134}, \134{-1,1\134}\134}$ and Motzkin step set $\134{\134{-1\134}, \134{0\134}, \134{1\134}, \134{-1,0\134}, \134{-1,1\134}, \134{0,1\134}, \134{-1,0,1\134}\134}$, and show that several nondeterministic classes of lattice paths, such as nondeterministic bridges, excursions, and meanders are algebraic. The key concept is the generalization of the ending point of a walk to its reachable points, i.e., a set of ending points.
</Font>We extend our results to general step sets: We show that nondeterministic bridges and several subclasses of nondeterministic meanders are always algebraic. </Text-field><Text-field style="Text" layout="Normal">We conjecture the same is true for nondeterministic excursions, and we present python and Maple packages to support our conjecture.

This research is motivated by the study of networks involving encapsulation and decapsulation of protocols. Our results are obtained using generating functions, analytic combinatorics, and additive combinatorics.</Text-field><Text-field style="Text" layout="Normal">#############################################################</Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L167" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart;
#libname := <Font encoding="UTF-8">&quot;&lt;path&gt;\134\134gfun.mla&quot;, libname;    #set the path to gfun.mla</Font>
l<Font encoding="UTF-8">ibname := &quot;D:\134\134lib\134\134gfun.mla&quot;, &quot;D:\134\134lib&quot;, &quot;/usr/people/mwallner/lib/gfun.mla&quot;, &quot;/usr/people/mwallner/lib&quot;, libname;</Font>
with(plots):with(gfun): gfun:-version;
with(LinearAlgebra):
</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEobGlibmFtZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtc0dGJDYjUTBEOlxsaWJcZ2Z1bi5tbGFGJy1GNjYtUSgmY29tbWE7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZQNiNRJ0Q6XGxpYkYnRlMtRlA2I1FCL3Vzci9wZW9wbGUvbXdhbGxuZXIvbGliL2dmdW4ubWxhRidGUy1GUDYjUTkvdXNyL3Blb3BsZS9td2FsbG5lci9saWJGJ0ZTLUZQNiNRQEM6XFByb2dyYW1+RmlsZXNcTWFwbGV+MjAyMFxsaWJGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShsaWJuYW1lR0YoNidRMEQ6XGxpYlxnZnVuLm1sYUYoUSdEOlxsaWJGKFFCL3Vzci9wZW9wbGUvbXdhbGxuZXIvbGliL2dmdW4ubWxhRihROS91c3IvcGVvcGxlL213YWxsbmVyL2xpYkYoUUBDOlxQcm9ncmFtfkZpbGVzXE1hcGxlfjIwMjBcbGliRig3J0YvRjBGMUYyRjM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMy45OEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JCIkKVIhIiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">show more information for guessing</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">infolevel[gfun] := 1;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEqaW5mb2xldmVsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYvNiVRJWdmdW5GJ0YyRjUvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZGLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlUtSSNtbkdGJDYkUSIxRidGQkZC">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkqaW5mb2xldmVsR0YnNiNJJWdmdW5HRiciIiI3I0Yx</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Setup</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L207" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">load min-max change polynomials
(Note that we have renamed the file, and added it to the repository to ensure correcte execution of this file.)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#read(&quot;minmax_matrices.txt&quot;);                # original output of python code
read(&quot;minmax_matrices_m1_m1-1_m2-1.txt&quot;);   # hard coded output</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEneXNoaWZ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY2LUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GVTYkUSIzRidGOUZYLUZVNiRRIjJGJ0Y5RlgtRlU2JFEiNEYnRjlGWC1GVTYkUSI1RidGOUZYRmpuRlgtRlU2JFEiNkYnRjlGWEZgb0ZYRlQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSd5c2hpZnRHRig3KyIiISIiJCIiIyIiJSIiJkYwIiInRjJGLzcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJBR0YoNys3KyomSSJ4R0YoISIiSSJ5R0YoRjIqJkYxISIjRjNGNUYwIiIhRjZGNkY2RjZGNjcrRjYsJkYwIiIiKiZGMUY1RjNGOUY5RjZGNkYwRjZGNkY2RjY3K0Y2RjZGMEYwRjRGNkY2RjZGNjcrRjZGNkY2LCZGMEY5KiZGMUYyRjNGOUY5RjZGNiomRjFGNUYzRjJGNkY2NytGNkY2RjZGNkY4RjYqJEYxRjJGNkY2NytGNkY2RjZGNkY2RjhGNkZBRjY3K0Y2RjZGNkY2RjZGNiwoRjBGOUY6RjlGPkY5RjZGNjcrRjZGNkY2RjZGNkY2RjZGREY2NytGNkY2RjZGNkY2RjZGNkY2IiIkNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkiQkdGKDYjIiIhNys3KywkKiZJInhHRigiIiJJInlHRihGNiIiI0YwRjBGMEYwRjBGMEYwRjY3K0YwLCYqJkY1RjhGNyEiIkY2RjRGNkYwRjBGMEY0RjBGMEYwNytGNEYwRjRGMEYwRjZGMEYwRjA3K0YwRjBGMCwmKiZGNUY2RjdGPEY2RjRGNkYwRjBGMEY3RjA3K0YwRjBGMEYwRjAsJiokRjciIiRGNkY0RjZGMComRjVGNkY3RjhGMDcrRjBGMEYwRjAqJEY3ISIkRjRGMEY2RjA3K0YwRjBGMEYwRjBGMEYwLCgqJkY1RjZGN0ZERjZGQ0Y2RjRGNkYwNytGMEYwRjBGMEYwRjBGMCwmKiRGN0Y8RjZGN0Y4RjA3K0YwRjBGMEYwRjBGMEYwRjBGRDcjRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkiQkdGKDYjIiIiNys3KywmKiZJInhHRighIiJJInlHRihGNkYwKiZGNUYwRjdGMEYwIiIhRjRGOUY5RjlGOUY5Rjk3K0Y5RjNGOUY5RjRGOUY5RjlGOTcrRjlGOUY0RjRGOUYwRjlGOUY5NytGOUY5RjksJkY0RjAqJkY1RjZGN0YwRjBGOUY5RjlGN0Y5NytGOUY5RjlGOUY0KiRGNyIiJCokRjVGNkY5Rjk3K0Y5RjlGOUY5RjRGNEY5RkJGOTcrRjlGOUY5RjlGOUY5Rj1GQEY5NytGOUY5RjlGOUY5RjlGOSwmRjRGMEY+IiIjRjk3K0Y5RjlGOUY5RjlGOUY5RjlGQTcjRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkiQ0dGKDYkIiIhRjA3KzcrLCQqJkkieEdGKCIiIkkieUdGKEY2IiIjRjBGMEYwRjBGMEYwRjBGNjcrKiZGNUY4RjdGOEY0RjBGMEYwRjRGMEYwRjA3K0Y0RjBGNEYwRjBGNkYwRjBGMDcrRjBGMEY0RjRGMEYwRjBGN0YwNytGMEYwRjBGMEYwLCYqJEY3IiIkRjZGNEY2RjAqJkY1RjZGN0Y4RjA3K0YwRjBGNkYwRjBGNEYwRjZGMDcrRjBGMEYwRjBGMEYwRjAsKComRjVGNkY3RkBGNkY/RjZGNEY2RjA3K0YwRjBGMEYwRjBGNkYwLCRGN0Y4RjA3K0YwRjBGMEYwRjBGMEYwRjBGQDcjRjE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L202" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">note that the last state (last row and column) corresponds to the dead state, let's remove it</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Anodead := A[1..-2,1..-2];
Bnodead[0] := B[0][1..-2,1..-2];
Bnodead[1] := B[1][1..-2,1..-2];
Cnodead[0] := C[0,0][1..-2,1..-2];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoQW5vZGVhZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2NC1GUDYmLUYjNjQtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRiM2Ji1GLDYlUSJ4RidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYm8tRiw2JVEieUYnRi9GMkY5LyUubGluZXRoaWNrbmVzc0dGaG4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3AvJSliZXZlbGxlZEdGPS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmFvL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNihGZW4tRiM2Ji1JJW1zdXBHRiQ2JUZbby1GZm42JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZbcTYlRmRvRl1xRmBxRjlGZ29GaW9GXHBGXnBGYHBGWEZgcC1GZm42JEZicUY5RmBwRmVxRmBwRmVxRmBwRmVxRmBwRmVxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGYHAtRlA2Ji1GIzY0RmVxRmBwLUYjNiZGWC1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHMtRlk2KEZkb0ZqcEZnb0Zpb0ZccEZecEY5RmBwRmVxRmBwRmVxRmBwRlhGYHBGZXFGYHBGZXFGYHBGZXFGZ3FGanFGOUY5RlxyRl9yRmBwLUZQNiYtRiM2NEZlcUZgcEZlcUZgcEZYRmBwRlhGYHBGZnBGYHBGZXFGYHBGZXFGYHBGZXFGZ3FGanFGOUY5RlxyRl9yRmBwLUZQNiYtRiM2NEZlcUZgcEZlcUZgcEZlcUZgcC1GIzYmRlhGaHItRlk2KEZkb0Zbb0Znb0Zpb0ZccEZecEY5RmBwRmVxRmBwRmVxRmBwLUZZNihGZW4tRiM2JkZqcEZeb0Zkb0Y5RmdvRmlvRlxwRl5wRmBwRmVxRmdxRmpxRjlGOUZcckZfckZgcC1GUDYmLUYjNjRGZXFGYHBGZXFGYHBGZXFGYHBGZXFGYHBGZnJGYHBGZXFGYHAtRlk2KEZlbkZbb0Znb0Zpb0ZccEZecEZgcEZlcUZncUZqcUY5RjlGXHJGX3JGYHAtRlA2Ji1GIzY0RmVxRmBwRmVxRmBwRmVxRmBwRmVxRmBwRmVxRmBwRmZyRmBwRmVxRmBwRmR0RmdxRmpxRjlGOUZcckZfckZgcC1GUDYmLUYjNjRGZXFGYHBGZXFGYHBGZXFGYHBGZXFGYHBGZXFGYHBGZXFGYHAtRiM2KEZYRmhyRl5zRmhyRmpzRjlGYHBGZXFGZ3FGanFGOUY5RlxyRl9yRmBwLUZQNiYtRiM2NEZlcUZgcEZlcUZgcEZlcUZgcEZlcUZgcEZlcUZgcEZlcUZgcEZlcUZgcEZedUZncUZqcUY5RjlGXHJGX3JGZ3FGanFGOUY5RlxyRl9yRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShBbm9kZWFkR0YoNyo3KiomSSJ4R0YoISIiSSJ5R0YoRjIqJkYxISIjRjNGNUYwIiIhRjZGNkY2RjY3KkY2LCZGMCIiIiomRjFGNUYzRjlGOUY2RjZGMEY2RjZGNjcqRjZGNkYwRjBGNEY2RjZGNjcqRjZGNkY2LCZGMEY5KiZGMUYyRjNGOUY5RjZGNiomRjFGNUYzRjJGNjcqRjZGNkY2RjZGOEY2KiRGMUYyRjY3KkY2RjZGNkY2RjZGOEY2RkE3KkY2RjZGNkY2RjZGNiwoRjBGOUY6RjlGPkY5RjY3KkY2RjZGNkY2RjZGNkY2RkQ3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkoQm5vZGVhZEdGKDYjIiIhNyo3KiwkKiZJInhHRigiIiJJInlHRihGNiIiI0YwRjBGMEYwRjBGMEYwNypGMCwmKiZGNUY4RjchIiJGNkY0RjZGMEYwRjBGNEYwRjA3KkY0RjBGNEYwRjBGNkYwRjA3KkYwRjBGMCwmKiZGNUY2RjdGPEY2RjRGNkYwRjBGMEY3NypGMEYwRjBGMEYwLCYqJEY3IiIkRjZGNEY2RjAqJkY1RjZGN0Y4NypGMEYwRjBGMCokRjchIiRGNEYwRjY3KkYwRjBGMEYwRjBGMEYwLCgqJkY1RjZGN0ZERjZGQ0Y2RjRGNjcqRjBGMEYwRjBGMEYwRjAsJiokRjdGPEY2RjdGODcjRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEoQm5vZGVhZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjFGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZWLUkobWZlbmNlZEdGJDYmLUYjNjQtRlo2Ji1GIzY0LUYjNiYtSSZtZnJhY0dGJDYoRjgtRiM2Ji1GLzYlUSJ4RidGMkY1LUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGam8tRi82JVEieUYnRjJGNUY8LyUubGluZXRoaWNrbmVzc0dGOy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjcC8lKWJldmVsbGVkR0ZHLUZCNi1RJyZwbHVzO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZccUZhb0Y8LUZCNi1RIixGJ0Y8RkUvRklGNEZKRkxGTkZQRlJGaW8vRlhRLDAuMzMzMzMzM2VtRictRjk2JEZARjxGXnFGXm9GXnFGZHFGXnFGZHFGXnFGZHFGXnFGZHFGXnFGZHEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkdGPEY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZecS1GWjYmLUYjNjRGZHFGXnFGXG9GXnFGZHFGXnFGZHFGXnFGXm9GXnFGZHFGXnFGZHFGXnFGZHFGZnFGaXFGPEY8RltyRl5yRl5xLUZaNiYtRiM2NEZkcUZecUZkcUZecUZeb0ZecUZeb0ZecUZkcUZecUY4Rl5xRmRxRl5xRmRxRmZxRmlxRjxGPEZbckZeckZecS1GWjYmLUYjNjRGZHFGXnFGZHFGXnFGZHFGXnEtRiM2JkZeb0ZocC1GX282KEZccEZjb0ZfcEZhcEZkcEZmcEY8Rl5xRmRxRl5xRmRxRl5xRmRxRl5xRlxwRmZxRmlxRjxGPEZbckZeckZecS1GWjYmLUYjNjRGZHFGXnFGZHFGXnFGZHFGXnFGZHFGXnFGXm9GXnEtSSVtc3VwR0YkNiVGXHAtRjk2JFEiM0YnRjwvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZARl5xLUZfbzYoRjhGY29GX3BGYXBGZHBGZnBGXnFGZHFGZnFGaXFGPEY8RltyRl5yRl5xLUZaNiYtRiM2NEZkcUZecUZkcUZecUZkcUZecUZkcUZecUZeb0ZecUZeb0ZecUZkcUZecUZddEZmcUZpcUY8RjxGW3JGXnJGXnEtRlo2Ji1GIzY0RmRxRl5xRmRxRl5xRmRxRl5xRmRxRl5xRmRxRl5xRmRxRl5xRl1zRl5xRmVzRmZxRmlxRjxGPEZbckZeckZecS1GWjYmLUYjNjRGZHFGXnFGZHFGXnFGZHFGXnFGZHFGXnFGZHFGXnFGZHFGXnFGZHFGXnEtRiM2JkZeb0ZocC1GX282KC1GIzYmLUY5NiRRIjJGJ0Y8RmZvRlxwRjxGY29GX3BGYXBGZHBGZnBGPEZmcUZpcUY8RjxGW3JGXnJGZnFGaXFGPEY8RltyRl5yRjw=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkoQm5vZGVhZEdGKDYjIiIiNyo3KiwmKiZJInhHRighIiJJInlHRihGNkYwKiZGNUYwRjdGMEYwIiIhRjRGOUY5RjlGOUY5NypGOUYzRjlGOUY0RjlGOUY5NypGOUY5RjRGNEY5RjBGOUY5NypGOUY5RjksJkY0RjAqJkY1RjZGN0YwRjBGOUY5RjlGNzcqRjlGOUY5RjlGNCokRjciIiQqJEY1RjZGOTcqRjlGOUY5RjlGNEY0RjlGQjcqRjlGOUY5RjlGOUY5Rj1GQDcqRjlGOUY5RjlGOUY5RjksJkY0RjBGPiIiIzcjRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEoQ25vZGVhZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjBGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdGOy1JI21vR0YkNi1RKSZBc3NpZ247RidGPC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZVLUkobWZlbmNlZEdGJDYmLUYjNjQtRlk2Ji1GIzY0LUYjNigtRjk2JFEiMkYnRjwtRkE2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGREZHRklGS0ZNRk9GUS9GVFEmMC4wZW1GJy9GV0Zkby1GLzYlUSJ4RidGMkY1RmBvLUYvNiVRInlGJ0YyRjVGPC1GQTYtUSIsRidGPEZEL0ZIRjRGSUZLRk1GT0ZRRmNvL0ZXUSwwLjMzMzMzMzNlbUYnRjhGXHBGOEZccEY4RlxwRjhGXHBGOEZccEY4RlxwRjgvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGPEY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0ZccC1GWTYmLUYjNjQtRiM2Ji1JJW1zdXBHRiQ2JUZmb0Zdby8lMXN1cGVyc2NyaXB0c2hpZnRHRjtGYG8tRmRxNiVGaW9GXW9GZnFGPEZccC1GIzYmRmZvRmBvRmlvRjxGXHBGOEZccEY4RlxwRjhGXHBGanFGXHBGOEZccEY4RmJwRmVwRjxGPEZncEZqcEZccC1GWTYmLUYjNjRGanFGXHBGOEZccEZqcUZccEY4RlxwRjhGXHAtRjk2JFEiMUYnRjxGXHBGOEZccEY4RmJwRmVwRjxGPEZncEZqcEZccC1GWTYmLUYjNjRGOEZccEY4RlxwRmpxRlxwRmpxRlxwRjhGXHBGOEZccEY4RlxwRmlvRmJwRmVwRjxGPEZncEZqcEZccC1GWTYmLUYjNjRGOEZccEY4RlxwRjhGXHBGOEZccEY4RlxwLUYjNiYtRmRxNiVGaW8tRjk2JFEiM0YnRjxGZnEtRkE2LVEnJnBsdXM7RidGPEZERkdGSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmZzRmpxRjxGXHBGOEZccC1GIzYmRmZvRmBvRmhxRjxGYnBGZXBGPEY8RmdwRmpwRlxwLUZZNiYtRiM2NEY4RlxwRjhGXHBGYHJGXHBGOEZccEY4RlxwRmpxRlxwRjhGXHBGYHJGYnBGZXBGPEY8RmdwRmpwRlxwLUZZNiYtRiM2NEY4RlxwRjhGXHBGOEZccEY4RlxwRjhGXHBGOEZccEY4RlxwLUYjNigtRiM2JkZmb0Zgb0Zdc0Y8RmJzRl1zRmJzRmpxRjxGYnBGZXBGPEY8RmdwRmpwRlxwLUZZNiYtRiM2NEY4RlxwRjhGXHBGOEZccEY4RlxwRjhGXHBGYHJGXHBGOEZccC1GIzYmRl1vRmBvRmlvRjxGYnBGZXBGPEY8RmdwRmpwRmJwRmVwRjxGPEZncEZqcEY8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+JkkoQ25vZGVhZEdGKDYjIiIhNyo3KiwkKiZJInhHRigiIiJJInlHRihGNiIiI0YwRjBGMEYwRjBGMEYwNyoqJkY1RjhGN0Y4RjRGMEYwRjBGNEYwRjA3KkY0RjBGNEYwRjBGNkYwRjA3KkYwRjBGNEY0RjBGMEYwRjc3KkYwRjBGMEYwRjAsJiokRjciIiRGNkY0RjZGMComRjVGNkY3Rjg3KkYwRjBGNkYwRjBGNEYwRjY3KkYwRjBGMEYwRjBGMEYwLCgqJkY1RjZGN0ZARjZGP0Y2RjRGNjcqRjBGMEYwRjBGMEY2RjAsJEY3Rjg3I0Yx</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L205" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#Matrix(Anodead);
#Matrix(Bnodead[0]);
#Matrix(Bnodead[1]);
#Matrix(Cnodead[0]);</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L208" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L213" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">number of states</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">ns := nops(Anodead[1]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjbnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiOEYnRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNuc0dGKCIiKTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">AMT := Transpose(Matrix(Anodead));
B0MT := Transpose(Matrix(Bnodead[0]));
B1MT := Transpose(Matrix(Bnodead[1]));
C0MT := Transpose(Matrix(Cnodead[0]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRBTVRHRihYLCUhR0YoRihbZ2whIiUhISEjW28iKSIpLUkmbWZyYWNHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbW5HRjI2I1EiMUYoLUklbXJvd0dGMjYlLUkjbWlHRjI2I1EieEYoLUkjbW9HRjI2I1ExJkludmlzaWJsZVRpbWVzO0YoLUY+NiNRInlGKC1GMTYkRjYtRjs2JS1JJW1zdXBHRjI2JEY9LUY3NiNRIjJGKEZBLUZNNiRGRUZPRjAtRjc2I1EiMEYoRlRGVEZURlRGVC1GOzYlRjAtRkI2I1EnJnBsdXM7RigtRjE2JEZFRkxGVEZURjBGVEZURlRGVEZURjBGMEZIRlRGVEZURlRGVEZULUY7NiVGMEZZLUYxNiRGRUY9RlRGVC1GMTYkRjYtRjs2JUZMRkFGRUZURlRGVEZURlRGV0ZULUYxNiRGNkY9RlRGVEZURlRGVEZURldGVEZgb0ZURlRGVEZURlRGVC1GOzYnRjBGWUZmbkZZRmpuRlRGVEZURlRGVEZURlRGVEZibzcjLUknTWF0cml4R0YlNiMvSSQlaWRHRigiNSMpKlIpKT4kZVluVz0=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVCME1UR0YoWCwlIUdGKEYoW2dsISIlISEhI1tvIikiKS1JJW1yb3dHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYnLUkjbW5HRjI2I1EiMkYoLUkjbW9HRjI2I1ExJkludmlzaWJsZVRpbWVzO0YoLUkjbWlHRjI2I1EieEYoRjotRj82I1EieUYoLUY3NiNRIjBGKEZFRkVGRUZFRkVGRUZFLUYxNiUtSSZtZnJhY0dGMjYkLUklbXN1cEdGMjYkRj5GNkZCLUY7NiNRJyZwbHVzO0YoLUYxNiVGPkY6RkJGRUZFRkVGU0ZFRkVGU0ZFRlNGRUZFLUY3NiNRIjFGKEZFRkVGRUZFRkUtRjE2JS1GSzYkRj5GQkZQRlNGRUZFRkVGQkZFRkVGRUZFRkUtRjE2JS1GTjYkRkItRjc2I1EiM0YoRlBGU0ZFLUYxNiVGPkY6LUZONiRGQkY2RkVGRUZFRkUtRks2JEZVRmhuRlNGRUZVRkVGRUZFRkVGRUZFRkUtRjE2Jy1GMTYlRj5GOkZobkZQRmhuRlBGU0ZFRkVGRUZFRkVGRUZFLUYxNiUtRks2JEZVRkJGUC1GMTYlRjZGOkZCNyMtSSdNYXRyaXhHRiU2Iy9JJCVpZEdGKCI1PWgjKSk+JGVZblc9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVCMU1UR0YoWCxJKWFueXRoaW5nR0YmRihGKFtnbCEiJSEhISNbbyIpIiktSSVtcm93RzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JS1JJm1mcmFjR0YyNiQtSSNtbkdGMjYjUSIxRigtRjE2JS1JI21pR0YyNiNRInhGKC1JI21vR0YyNiNRMSZJbnZpc2libGVUaW1lcztGKC1GQDYjUSJ5RigtRkQ2I1EnJnBsdXM7RihGPS1GOjYjUSIwRihGNkZNRk1GTUZNRk1GTUYwRk1GTUY2Rk1GTUZNRk1GTUY2RjZGTUY5Rk1GTUZNRk1GTS1GMTYlRjZGSi1GNzYkRkdGP0ZNRk1GTUZHRk1GTUZNRk1GNi1JJW1zdXBHRjI2JEZHLUY6NiNRIjNGKC1GNzYkRjlGP0ZNRk1GTUZNRk1GNkY2Rk1GWkZNRk1GTUZNRk1GTUZQRlRGTUZNRk1GTUZNRk1GTS1GMTYlRjZGSi1GNzYkLUYxNiUtRjo2I1EiMkYoRkNGR0Y/NyMtSSdNYXRyaXhHRiU2Iy9JJCVpZEdGKCI1dSQ0KSk+JGVZblc9</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVDME1UR0YoWCwlIUdGKEYoW2dsISIlISEhI1tvIikiKS1JJW1yb3dHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYnLUkjbW5HRjI2I1EiMkYoLUkjbW9HRjI2I1ExJkludmlzaWJsZVRpbWVzO0YoLUkjbWlHRjI2I1EieEYoRjotRj82I1EieUYoLUY3NiNRIjBGKEZFRkVGRUZFRkVGRS1GMTYlLUklbXN1cEdGMjYkRj5GNkY6LUZLNiRGQkY2LUYxNiVGPkY6RkJGRUZFRkVGT0ZFRkVGT0ZFRk9GRUZFLUY3NiNRIjFGKEZFRkVGRUZFRk9GT0ZFRkVGRUZCRkVGRUZFRkVGRS1GMTYlLUZLNiRGQi1GNzYjUSIzRigtRjs2I1EnJnBsdXM7RihGT0ZFLUYxNiVGPkY6Rk1GRUZFRlFGRUZFRk9GRUZRRkVGRUZFRkVGRUZFRkUtRjE2Jy1GMTYlRj5GOkZWRmVuRlZGZW5GT0ZFRkVGRUZFRkVGUUZFLUYxNiVGNkY6RkI3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjVdXCE0PiRlWW5XPQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L211" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">FF := Vector([seq(F[i](x,y,t),i=1..ns)]);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNGRkdGKFgqJSFHRihGKFtnbCEjJSEhISIpIiktSSVtcm93RzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JS1JJW1zdWJHRjI2JC1JI21pR0YyNiNRIkZGKC1JI21uR0YyNiNRIjFGKC1JI21vR0YyNiNRMCZBcHBseUZ1bmN0aW9uO0YoLUkobWZlbmNlZEdGMjYlLUY6NiNRInhGKC1GOjYjUSJ5RigtRjo2I1EidEYoLUYxNiUtRjc2JEY5LUY+NiNRIjJGKEZBRkUtRjE2JS1GNzYkRjktRj42I1EiM0YoRkFGRS1GMTYlLUY3NiRGOS1GPjYjUSI0RihGQUZFLUYxNiUtRjc2JEY5LUY+NiNRIjVGKEZBRkUtRjE2JS1GNzYkRjktRj42I1EiNkYoRkFGRS1GMTYlLUY3NiRGOS1GPjYjUSI3RihGQUZFLUYxNiUtRjc2JEY5LUY+NiNRIjhGKEZBRkU3Iy0mSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoNiMvSSQlaWRHRigiNS1sKjM+JGVZblc9</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L214" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">unit vector</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">e1 := Vector(ns):
e1[1]:=1:
e1;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYmLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HRj0vJStjb2x1bW5zcGFuR0Y9RkFGREZGLUY1NiYtRjg2KC1GOzYkUSIwRidGPkZBRkRGRkZIRkpGQUZERkZGTEZMRkxGTEZMRkwvJSZhbGlnbkdRJWF4aXNGJy9GQlEpYmFzZWxpbmVGJy9GRVEnY2VudGVyRicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW28vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZm8vJSZmcmFtZUdGZm8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGYHAvJS1kaXNwbGF5c3R5bGVHRmBwLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmNvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZgcEY+Rj4vSSttc2VtYW50aWNzR0YkUSpDb2xWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGX3EtRiw2KC1GLzYmLUYyNjwtRjU2Ji1GODYoLUY7NiZGPUZqcEZdcUY+RkFGREZGRkhGSkZBRkRGRi1GNTYmLUY4NigtRjs2JkZSRmpwRl1xRj5GQUZERkZGSEZKRkFGREZGRmRyRmRyRmRyRmRyRmRyRmRyRlNGVi9GRUZncEZaRmZuRmluRlxvRl5vRmFvRmRvRmdvRmlvRltwRl5wRmFwRmNwRmVwRmhwRmpwRl1xRj5GanBGXXFGPi9GY3FRIltGJy9GZnFRIl1GJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1OTEpMz4kZVluVz0tSSdNQVRSSVhHRig2IzcqNyMtSSNtbkc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiNRIjFGKDcjLUY2NiNRIjBGKEY8RjxGPEY8RjxGPCZJJ1ZlY3RvckdGJTYjSSdjb2x1bW5HRig3Iy1GQDYjL0kkJWlkR0YoRi8=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Transpose(FF);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYKiUhR0YoRihbZ2whJCUhISEiKSIpLUklbXJvd0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiUtSSVtc3ViR0YwNiQtSSNtaUdGMDYjUSJGRigtSSNtbkdGMDYjUSIxRigtSSNtb0dGMDYjUTAmQXBwbHlGdW5jdGlvbjtGKC1JKG1mZW5jZWRHRjA2JS1GODYjUSJ4RigtRjg2I1EieUYoLUY4NiNRInRGKC1GLzYlLUY1NiRGNy1GPDYjUSIyRihGP0ZDLUYvNiUtRjU2JEY3LUY8NiNRIjNGKEY/RkMtRi82JS1GNTYkRjctRjw2I1EiNEYoRj9GQy1GLzYlLUY1NiRGNy1GPDYjUSI1RihGP0ZDLUYvNiUtRjU2JEY3LUY8NiNRIjZGKEY/RkMtRi82JS1GNTYkRjctRjw2I1EiN0YoRj9GQy1GLzYlLUY1NiRGNy1GPDYjUSI4RihGP0ZDNyMtJkknVmVjdG9yR0YlNiNJJHJvd0dGKDYjL0kkJWlkR0YoIjUlSCMpMz4kZVluVz0=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L203" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">convert(eval(diff(FF,x),x=0),D);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYKiUhR0YoRihbZ2whIyUhISEiKSIpLUklbXJvd0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiUtRi82JS1JJW1zdWJHRjA2JC1JI21pR0YwNiRRIkRGKC9JKmZvbnRzdHlsZUdGKFEnbm9ybWFsRigtSSNtbkdGMDYjUSIxRigtSSNtb0dGMDYjUTAmQXBwbHlGdW5jdGlvbjtGKC1JKG1mZW5jZWRHRjA2Iy1GNzYkLUY6NiNRIkZGKEZARkQtRkk2JS1GQTYjUSIwRigtRjo2I1EieUYoLUY6NiNRInRGKC1GLzYlLUYvNiVGNkZELUZJNiMtRjc2JEZNLUZBNiNRIjJGKEZERlAtRi82JS1GLzYlRjZGRC1GSTYjLUY3NiRGTS1GQTYjUSIzRihGREZQLUYvNiUtRi82JUY2RkQtRkk2Iy1GNzYkRk0tRkE2I1EiNEYoRkRGUC1GLzYlLUYvNiVGNkZELUZJNiMtRjc2JEZNLUZBNiNRIjVGKEZERlAtRi82JS1GLzYlRjZGRC1GSTYjLUY3NiRGTS1GQTYjUSI2RihGREZQLUYvNiUtRi82JUY2RkQtRkk2Iy1GNzYkRk0tRkE2I1EiN0YoRkRGUC1GLzYlLUYvNiVGNkZELUZJNiMtRjc2JEZNLUZBNiNRIjhGKEZERlA3Iy0mSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoNiMvSSQlaWRHRigiNVVWKDM+JGVZblc9</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L236" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">It makes no difference if this is 0 or not</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">B0MT[1,3]:=0:
B0MT;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjW28iKSIpLUklbXJvd0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNictSSNtbkdGMDYjUSIyRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGMDYjUSJ4RihGOC1GPTYjUSJ5RigtRjU2I1EiMEYoRkNGQ0ZDRkNGQ0ZDRkMtRi82JS1JJm1mcmFjR0YwNiQtSSVtc3VwR0YwNiRGPEY0RkAtRjk2I1EnJnBsdXM7RigtRi82JUY8RjhGQEZDRkNGQ0ZRRkNGQ0ZDRkNGUUZDRkMtRjU2I1EiMUYoRkNGQ0ZDRkNGQy1GLzYlLUZJNiRGPEZARk5GUUZDRkNGQ0ZARkNGQ0ZDRkNGQy1GLzYlLUZMNiRGQC1GNTYjUSIzRihGTkZRRkMtRi82JUY8RjgtRkw2JEZARjRGQ0ZDRkNGQy1GSTYkRlNGZm5GUUZDRlNGQ0ZDRkNGQ0ZDRkNGQy1GLzYnLUYvNiVGPEY4RmZuRk5GZm5GTkZRRkNGQ0ZDRkNGQ0ZDRkMtRi82JS1GSTYkRlNGQEZOLUYvNiVGNEY4RkA3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjU9aCMpKT4kZVluVz0=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L235" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L210" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The system of equations as described in Section 5.2.</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sysFF := -FF + 
         e1 
         + t*AMT.(FF - subs(x=0,FF) - x*convert(eval(diff(FF,x),x=0),D))
         + t*B0MT.(subs(x=0,FF) - subs(x=0,y=0,FF))
         + t*x*B1MT.(convert(eval(diff(FF,x),x=0),D))
         + t*C0MT.subs(x=0,y=0,FF):</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L206" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L216" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L199" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Group labelreference="L702" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="true" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Iterating and Guessing:
Guess equation of degree 4 for N-Excursions</Text-field></Title><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sysFF2 := map(collect,map(numer,sysFF),[F,diff],factor):</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L313" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">N := 8;
FFans := [seq(F[k](x,y,t)=sum(f[k,n](x,y)*t^n,n=0..N),k=1..ns)]:
FFans := subs(
f[1,0](x,y)=1,seq(f[k,0](x,y)=0,k=2..ns),
f[1,1](x,y)=2*x*y,seq(f[k,1](x,y)=0,k=2..ns),
f[1, 2](x, y) = 2*x^2*y^2 + 2, f[2, 2](x, y) = 0, f[3, 2](x, y) = 2, f[4, 2](x, y) = 0, f[5, 2](x, y) = 0, f[6, 2](x, y) = 0, f[7, 2](x, y) = 0, f[8, 2](x, y) = 0,
f[1, 3](x, y) = 8*x*y, f[2, 3](x, y) = 2, f[3, 3](x, y) = 4*x*y, f[4, 3](x, y) = 0, f[5, 3](x, y) = 0, f[6, 3](x, y) = 2, f[7, 3](x, y) = 0, f[8, 3](x, y) = 0,
f[1, 4](x, y) = 10*x^2*y^2 + 8, f[2, 4](x, y) = 2*x*y, f[3, 4](x, y) = 14, f[4, 4](x, y) = 4, f[5, 4](x, y) = 0, f[6, 4](x, y) = 8*x*y, f[7, 4](x, y) = 0, f[8, 4](x, y) = 2,
f[1, 5](x, y) = 40*x*y, f[2, 5](x, y) = 2*x^2*y^2 + 12, f[3, 5](x, y) = 28*x*y, f[4, 5](x, y) = 4*x*y, f[5, 5](x, y) = 10, f[6, 5](x, y) = 24, f[7, 5](x, y) = 0, f[8, 5](x, y) = 16*y,
f[1, 6](x, y) = 52*x^2*y^2 + 40, f[2, 6](x, y) = 2*y^3 + 14*x*y, f[3, 6](x, y) = 92, f[4, 6](x, y) = 4*y^2 + 32, f[5, 6](x, y) = 2*x*y, f[6, 6](x, y) = 10*y^3 + 74*x*y, f[7, 6](x, y) = 0, f[8, 6](x, y) = 14*x*y^2 + 32*y^2 + 40,
f[1, 7](x, y) = 224*x*y, f[2, 7](x, y) = 2*x*y^4 + 16*x^2*y^2 + 66, f[3, 7](x, y) = 176*x*y, f[4, 7](x, y) = 4*x*y^3 + 36*x*y, f[5, 7](x, y) = 100, f[6, 7](x, y) = 14*x*y^4 + 206, f[7, 7](x, y) = 2*y, f[8, 7](x, y) = 106*y^3 + 232*y,
f[1, 8](x, y) = 290*x^2*y^2 + 224, f[2, 8](x, y) = 2*x^2*y^5 + 18*y^3 + 82*x*y, f[3, 8](x, y) = 606, f[4, 8](x, y) = 4*y^4 + 40*y^2 + 212, f[5, 8](x, y) = 16*y^3 + 16*x*y, f[6, 8](x, y) = 114*y^3 + 548*x*y, f[7, 8](x, y) = 0, f[8, 8](x, y) = 6*x*y^4 + 228*y^4 + 138*x*y^2 + 570*y^2 + 438,
FFans);
subs(FFans,subs(x=0,FFans),subs(y=0,FFans),subs(x=0,y=0,FFans),convert(eval(diff(%,x),x=0),D),sysFF2):
map(factor,simplify(coeff(%,t,N)));
map(expand,solve({seq(%[i],i=1..ns)},{seq(f[i,N](x,y),i=1..ns)}));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSI4RidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJOR0YoIiIpNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZGRmFuc0dGKDcqLy0mSSJGR0YoNiMiIiI2JUkieEdGKEkieUdGKEkidEdGKCw0RjRGNCooRjhGNEY2RjRGN0Y0IiIjKiYsJiomRjZGO0Y3RjtGO0Y7RjRGNEY4RjtGNCooRjZGNEY3RjRGOCIiJCIiKSomLCZGPiIjNUZBRjRGNEY4IiIlRjQqKEY2RjRGN0Y0RjgiIiYiI1MqJiwmRj4iI19GSEY0RjRGOCIiJ0Y0KihGNkY0RjdGNEY4IiIoIiRDIyomLCZGPiIkIUhGT0Y0RjRGOEZBRjQvLSZGMjYjRjtGNSwuKiRGOEZARjsqKEY2RjRGN0Y0RjhGRUY7KiYsJkY+RjsiIzdGNEY0RjhGR0Y0KiYsJiokRjdGQEY7KiZGNkY0RjdGNCIjOUY0RjhGTEY0KiYsKComRjZGNEY3RkVGO0Y+IiM7IiNtRjRGNEY4Rk5GNComLCgqJkY2RjtGN0ZHRjtGaW4iIz1Gam4iIyMpRjRGOEZBRjQvLSZGMjYjRkBGNSwwKihGOEZORjZGNEY3RjQiJHciKiRGOEZBIiQxJyooRjhGR0Y2RjRGN0Y0IiNHKiRGOEZMIiMjKiooRjhGQEY2RjRGN0Y0RkUqJEY4RkVGW28qJEY4RjtGOy8tJkYyNiNGRUY1LCxGZHBGRUZGRkUqJiwmKiRGN0Y7RkUiI0tGNEY0RjhGTEY0KiYsJiomRjZGNEY3RkBGRUZqbiIjT0Y0RjhGTkY0KiYsKCokRjdGRUZFRl1xRkgiJDcjRjRGNEY4RkFGNC8tJkYyNiNGR0Y1LCoqJEY4RkdGRCooRjZGNEY3RjRGOEZMRjsqJEY4Rk4iJCsiKiYsJkZpbkZfb0ZqbkZfb0Y0RjhGQUY0Ly0mRjI2I0ZMRjUsLkZYRjtGWUZBRlxyIiNDKiYsJkZpbkZERmpuIiN1RjRGOEZMRjQqJiwmRl5vRltvIiQxI0Y0RjRGOEZORjQqJiwmRmluIiQ5IkZqbiIkWyZGNEY4RkFGNC8tJkYyNiNGTkY1LCQqJkY3RjRGOEZORjsvLSZGMjYjRkFGNSwsRmRwRjsqJkY3RjRGOEZHRl9vKiYsKComRjZGNEY3RjtGW29GXXFGXnFGSEY0RjRGOEZMRjQqJiwmRmluIiQxIkY3IiRLI0Y0RjhGTkY0KiYsLEZeb0ZMRmVxIiRHI0ZgdCIkUSJGXXEiJHEmIiRRJUY0RjRGOEZBRjQ3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNigtSSVtcm93R0YkNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYmLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZDLyUrZ3JvdXBhbGlnbkdGQy8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZKRkFGREZGRjRGNEY0RjRGNEY0RjQvJSZhbGlnbkdRJWF4aXNGJy9GQlEpYmFzZWxpbmVGJy9GRVEnY2VudGVyRicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZW4vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYG8vJSZmcmFtZUdGYG8vJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR1EmZmFsc2VGJy8lLWVxdWFsY29sdW1uc0dGam8vJS1kaXNwbGF5c3R5bGVHRmpvLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl1vLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Zqb0Y+Rj4vSSttc2VtYW50aWNzR0YkUSpDb2xWZWN0b3JGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGaXAtRiw2KC1GLzYmLUYyNjwtRjU2Ji1GODYoLUY7NiZGPUZkcEZncEY+RkFGREZGRkhGS0ZBRkRGRkZocUZocUZocUZocUZocUZocUZocUZNRlAvRkVGYXBGVEZWRllGZm5GaG5GW29GXm9GYW9GY29GZW9GaG9GW3BGXXBGX3BGYnBGZHBGZ3BGPkZkcEZncEY+L0ZdcVEiW0YnL0ZgcVEiXUYn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSdSVEFCTEVHRig2JSI1bUxhW0tlWW5XPS1JJ01BVFJJWEdGKDYjNyo3Iy1JI21uRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2I1EiMEYoRjRGNEY0RjRGNEY0RjQmSSdWZWN0b3JHRiU2I0knY29sdW1uR0YoNyMtRjw2Iy9JJCVpZEdGKEYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUYsNiYtRiw2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRImZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2Ji1JI21uR0YkNiRRIjFGJy9GPVEnbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGRS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0ZNLyUqc3ltbWV0cmljR0ZNLyUobGFyZ2VvcEdGTS8lLm1vdmFibGVsaW1pdHNHRk0vJSdhY2NlbnRHRk0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GQjYkUSI4RidGRUZFLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkg2LVEwJkFwcGx5RnVuY3Rpb247RidGRUZLL0ZPRk1GUEZSRlRGVkZYRlovRmhuRmZuLUYjNiQtRiw2KC1GNjYlUSJ4RidGOUY8LUZINi1RIixGJ0ZFRktGTkZQRlJGVEZWRlhGWkZnbi1GNjYlUSJ5RidGOUY8LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZNRkVGRUZFLUZINi1RKSZlcXVhbHM7RidGRUZLRmNvRlBGUkZURlZGWC9GZW5RLDAuMjc3Nzc3OGVtRicvRmhuRltxRjBGRUZccC1GLDYmLUYsNiYtRjM2JUY1LUYsNiYtRkI2JFEiMkYnRkVGR0ZqbkZFRl1vRmBvRmVvRkVGZ3BGX3FGRUZccC1GLDYmLUYsNiYtRjM2JUY1LUYsNiYtRkI2JFEiM0YnRkVGR0ZqbkZFRl1vRmBvRmVvRkVGZ3BGanFGRUZccC1GLDYmLUYsNiYtRjM2JUY1LUYsNiYtRkI2JFEiNEYnRkVGR0ZqbkZFRl1vRmBvRmVvRkVGZ3BGZXJGRUZccC1GLDYmLUYsNiYtRjM2JUY1LUYsNiYtRkI2JFEiNUYnRkVGR0ZqbkZFRl1vRmBvRmVvRkVGZ3BGYHNGRUZccC1GLDYmLUYsNiYtRjM2JUY1LUYsNiYtRkI2JFEiNkYnRkVGR0ZqbkZFRl1vRmBvRmVvRkVGZ3BGW3RGRUZccC1GLDYmLUYsNiYtRjM2JUY1LUYsNiYtRkI2JFEiN0YnRkVGR0ZqbkZFRl1vRmBvRmVvRkVGZ3BGZnRGRUZccC1GLDYmLUYsNiYtRjM2JUY1LUYsNiZGam5GR0ZqbkZFRl1vRmBvRmVvRkVGZ3BGYXVGRUZicEZlcEZFRkUvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCovLSZJImZHNiI2JCIiIiIiKTYkSSJ4R0YnSSJ5R0YnRiQvLSZGJjYkIiIjRipGK0YvLy0mRiY2JCIiJEYqRitGNC8tJkYmNiQiIiVGKkYrRjkvLSZGJjYkIiImRipGK0Y+Ly0mRiY2JCIiJ0YqRitGQy8tJkYmNiQiIihGKkYrRkgvLSZGJjYkRipGKkYrRk0=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L311" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L312" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">FFserfull := sort(collect(subs(FFans,add(F[i](x,y,t)*y^(yshift[i]),i=1..ns)),t,factor),t,ascending);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSpGRnNlcmZ1bGxHRigsNCIiIkYvKihJInhHRihGL0kieUdGKEYvSSJ0R0YoRi8iIiMqJiwoKiZGMUY0RjJGNEY0KiRGMkY0RjRGNEYvRi9GM0Y0Ri8qKEYyRi8sKComRjFGL0YyRjRGL0Y4Ri9GMUY0Ri9GMyIiJCIiJSomLCwqJkYxRi9GMkY9IiM1RjdGQSokRjJGPSIiJ0Y4IiM5IiIpRi9GL0YzRj1GLyooRjJGLywuKiZGMkY9RjFGNEYvRkBGNEZCIiM4RjtGREY4IiM9RjEiIz9GL0YzIiImRjQqJiwwKiZGMUYvRjJGQyIjOyokRjJGQyIjW0ZAIiMpKUY3IiNfRkIiI3NGOCIjIyoiI1NGL0YvRjNGQ0YvKihGMkYvLDJGT0ZMRkhGPUZRIiNGRkAiIipGQiIjJClGOyIjV0Y4IiNvRjEiI2NGL0YzIiIoRj0qJiw2KiZGMUY0RjJGRUY0KiZGMUYvRjJGRUZDKiRGMkZFIiRbI0ZPIiRhIkZRIiRVKEZAIiRJJ0Y3IiQhSEZCIiRdJ0Y4IiQxJyIkQyNGL0YvRjNGRUYvNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L307" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">N-excursions</Text-field><Text-field style="Text" layout="Normal">seems to be correct (checked for n=0,1,2,3,4,5)
not in the OEIS</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">EEser := sort(subs(x=0,y=1,FFserfull),t,ascending);
seq(coeff(%,t,n),n=0..degree(%,t));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEmRUVzZXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlctRiM2Ji1GUDYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxvLUklbXN1cEdGJDYlLUYsNiVRInRGJ0YvRjItRlA2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGUy1GIzYmRmVuRmhuLUZfbzYlRmFvLUZQNiRRIjNGJ0Y5RmdvRjlGUy1GIzYmLUZQNiRRIzI4RidGOUZobi1GX282JUZhb0ZlbkZnb0Y5RlMtRiM2Ji1GUDYkUSM2MkYnRjlGaG4tRl9vNiVGYW8tRlA2JFEiNUYnRjlGZ29GOUZTLUYjNiYtRlA2JFEkMjUyRidGOUZobi1GX282JUZhby1GUDYkUSI2RidGOUZnb0Y5RlMtRiM2Ji1GUDYkUSQ3MTJGJ0Y5RmhuLUZfbzYlRmFvLUZQNiRRIjdGJ0Y5RmdvRjlGUy1GIzYmLUZQNiRRJTI0NzBGJ0Y5RmhuLUZfbzYlRmFvLUZQNiRRIjhGJ0Y5RmdvRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZFRXNlckdGKCwyIiIiRi8qJEkidEdGKCIiIyIiJSokRjEiIiRGMyokRjFGMyIjRyokRjEiIiYiI2kqJEYxIiInIiRfIyokRjEiIigiJDcoKiRGMSIiKSIlcUM3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjBGJ0YvRjItRiw2JFEiNEYnRi9GMkZPRjItRiw2JFEjMjhGJ0YvRjItRiw2JFEjNjJGJ0YvRjItRiw2JFEkMjUyRidGL0YyLUYsNiRRJDcxMkYnRi9GMi1GLDYkUSUyNDcwRidGL0Yv">NisiIiIiIiEiIiVGJSIjRyIjaSIkXyMiJDcoIiVxQw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">N-meanders</Text-field><Text-field style="Text" layout="Normal">seems to work (checked for n=0,1,2,3,4,5)

seem to be this: https://oeis.org/A151281</Text-field><Text-field style="Text" layout="Normal">Number of walks within N^2 (the first quadrant of Z^2) starting at (0,0) and consisting of n steps taken from {(-1, 0), (1, 0), (1, 1)}.</Text-field><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">Bijection: distance to y-axis is distance of top path to x-axis</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">MMser := sort(subs(x=1,y=1,FFserfull),t,ascending);
seq(coeff(%,t,n),n=0..degree(%,t));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEmTU1zZXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlctRiM2Ji1GUDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxvLUYsNiVRInRGJ0YvRjJGOUZTLUYjNiYtRlA2JFEiNkYnRjlGaG4tSSVtc3VwR0YkNiVGXm9GZW4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGUy1GIzYmLUZQNiRRIzE2RidGOUZobi1GZ282JUZeby1GUDYkUSIzRidGOUZpb0Y5RlMtRiM2Ji1GUDYkUSM0OEYnRjlGaG4tRmdvNiVGXm8tRlA2JFEiNEYnRjlGaW9GOUZTLUYjNiYtRlA2JFEkMTM2RidGOUZobi1GZ282JUZeby1GUDYkUSI1RidGOUZpb0Y5RlMtRiM2Ji1GUDYkUSQ0MDhGJ0Y5RmhuLUZnbzYlRl5vRmNvRmlvRjlGUy1GIzYmLUZQNiRRJTExODRGJ0Y5RmhuLUZnbzYlRl5vLUZQNiRRIjdGJ0Y5RmlvRjlGUy1GIzYmLUZQNiRRJTM1NTJGJ0Y5RmhuLUZnbzYlRl5vLUZQNiRRIjhGJ0Y5RmlvRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZNTXNlckdGKCw0IiIiRi9JInRHRigiIiMqJEYwRjEiIicqJEYwIiIkIiM7KiRGMCIiJSIjWyokRjAiIiYiJE8iKiRGMEYzIiQzJSokRjAiIigiJSU9IiokRjAiIikiJV9ONyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRjItRiw2JFEiNkYnRi9GMi1GLDYkUSMxNkYnRi9GMi1GLDYkUSM0OEYnRi9GMi1GLDYkUSQxMzZGJ0YvRjItRiw2JFEkNDA4RidGL0YyLUYsNiRRJTExODRGJ0YvRjItRiw2JFElMzU1MkYnRi9GLw==">NisiIiIiIiMiIiciIzsiI1siJE8iIiQzJSIlJT0iIiVfTg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L288" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L270" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">computeFFser := proc(N)
local st, FFans2,n;

st := time():
FFans2 := [seq(F[k](x,y,t)=0,k=1..ns)]:
for n from 0 to N do
   #extend the ansatz
   FFans2 := [seq( F[k](x,y,t) = subs(FFans2,F[k](x,y,t)) + f[k,n](x,y)*t^n,k=1..ns)];

   #sub it into the equation
   subs(FFans2,subs(x=0,FFans2),subs(y=0,FFans2),subs(x=0,y=0,FFans2),convert(eval(diff(%,x),x=0),D),sysFF2);

   #extract the current coefficient
   map(factor,simplify(coeff(%,t,n)));

   #sub the solution into the ansatz
   FFans2 := subs(map(expand,solve({seq(%[i],i=1..ns)},{seq(f[i,n](x,y),i=1..ns)})),FFans2);
end:
print(time()-st);
return sort(collect(subs(FFans2,add(F[i](x,y,t)*y^(yshift[i]),i=1..ns)),t,factor),t,ascending):
end:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L274" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">NN := 50:
FFserfull := computeFFser(NN):
series(%,t,10);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RJyZwbHVzO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRy1GIzYoLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGUy1GIzYmLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0ZPLUZYNiVRInlGJ0ZlbkZobkYvRk8tRlg2JVEidEYnRmVuRmhuRi9GMi1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNigtRiM2JkZMRk8tRiM2Ji1JJW1zdXBHRiQ2JUZXRkwvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRk8tRlxwNiVGam5GTEZecEYvRi9GMi1GIzYmRkxGT0ZhcEYvRjJGTEYvRi9GTy1GXHA2JUZdb0ZMRl5wRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRk8tRiM2JkZqbkZPLUZjbzYkLUYjNigtRiM2JkZXRk9GYXBGL0YyRmFwRjItRiM2JkZMRk9GV0YvRi9GL0YvRk8tRlxwNiVGXW8tRiw2JFEiM0YnRi9GXnBGL0YyLUYjNiYtRmNvNiQtRiM2LC1GIzYmLUYsNiRRIzEwRidGL0ZPLUYjNiZGV0ZPLUZccDYlRmpuRmlwRl5wRi9GL0YyLUYjNiZGY3JGT0Zpb0YvRjItRiM2Ji1GLDYkUSI2RidGL0ZPRmhyRi9GMi1GIzYmLUYsNiRRIzE0RidGL0ZPRmFwRi9GMi1GLDYkUSI4RidGL0YvRi9GTy1GXHA2JUZdb0ZpcEZecEYvRjItRiM2KEZMRk8tRiM2JkZqbkZPLUZjbzYkLUYjNi4tRiM2JkZockZPRltwRi9GMi1GIzYmRkxGT0ZmckYvRjItRiM2Ji1GLDYkUSMxM0YnRi9GT0ZockYvRjItRiM2JkZjc0ZPRmJxRi9GMi1GIzYmLUYsNiRRIzE4RidGL0ZPRmFwRi9GMi1GIzYmLUYsNiRRIzIwRidGL0ZPRldGL0YvRi9GL0ZPLUZccDYlRl1vLUYsNiRRIjVGJ0YvRl5wRi9GMi1GIzYmLUZjbzYkLUYjNjAtRiM2Ji1GLDYkUSMxNkYnRi9GTy1GIzYmRldGTy1GXHA2JUZqbkZec0ZecEYvRi9GMi1GIzYmLUYsNiRRIzQ4RidGL0ZPRmp2Ri9GMi1GIzYmLUYsNiRRIzg4RidGL0ZPRmZyRi9GMi1GIzYmLUYsNiRRIzUyRidGL0ZPRmlvRi9GMi1GIzYmLUYsNiRRIzcyRidGL0ZPRmhyRi9GMi1GIzYmLUYsNiRRIzkyRidGL0ZPRmFwRi9GMi1GLDYkUSM0MEYnRi9GL0YvRk8tRlxwNiVGXW9GXnNGXnBGL0YyLUYjNihGaXBGTy1GIzYmRmpuRk8tRmNvNiQtRiM2Mi1GIzYmRmp1Rk9GaHZGL0YyLUYjNiZGaXBGT0ZjdEYvRjItRiM2Ji1GLDYkUSMyN0YnRi9GT0ZqdkYvRjItRiM2Ji1GLDYkUSI5RidGL0ZPRmZyRi9GMi1GIzYmLUYsNiRRIzgzRidGL0ZPRmhyRi9GMi1GIzYmLUYsNiRRIzQ0RidGL0ZPRmJxRi9GMi1GIzYmLUYsNiRRIzY4RidGL0ZPRmFwRi9GMi1GIzYmLUYsNiRRIzU2RidGL0ZPRldGL0YvRi9GL0ZPLUZccDYlRl1vLUYsNiRRIjdGJ0YvRl5wRi9GMi1GIzYmLUZjbzYkLUYjNjYtRiM2JkZMRk8tRiM2JkZbcEZPLUZccDYlRmpuRmZzRl5wRi9GL0YyLUYjNiZGXnNGTy1GIzYmRldGT0ZjXGxGL0YvRjItRiM2Ji1GLDYkUSQyNDhGJ0YvRk9GY1xsRi9GMi1GIzYmLUYsNiRRJDE1NEYnRi9GT0ZodkYvRjItRiM2Ji1GLDYkUSQ3NDJGJ0YvRk9GanZGL0YyLUYjNiYtRiw2JFEkNjMwRidGL0ZPRmZyRi9GMi1GIzYmLUYsNiRRJDI5MEYnRi9GT0Zpb0YvRjItRiM2Ji1GLDYkUSQ2NTBGJ0YvRk9GaHJGL0YyLUYjNiYtRiw2JFEkNjA2RidGL0ZPRmFwRi9GMi1GLDYkUSQyMjRGJ0YvRi9GL0ZPLUZccDYlRl1vRmZzRl5wRi9GMi1GIzYoRkxGTy1GIzYmRmpuRk8tRmNvNiQtRiM2Ni1GIzYmLUYsNiRRIzExRidGL0ZPRmdcbEYvRjItRiM2Ji1GLDYkUSQyNDVGJ0YvRk9GY1xsRi9GMi1GIzYmLUYsNiRRJDExNEYnRi9GT0ZodkYvRjItRiM2Ji1GLDYkUSM1MEYnRi9GT0ZjdEYvRjItRiM2Ji1GLDYkUSQ5MTBGJ0YvRk9GanZGL0YyLUYjNiYtRiw2JFEkMTI2RidGL0ZPRmZyRi9GMi1GIzYmLUYsNiRRJTE1NTJGJ0YvRk9GaHJGL0YyLUYjNiYtRiw2JFEkNTU0RidGL0ZPRmJxRi9GMi1GIzYmLUYsNiRRJDk4MkYnRi9GT0ZhcEYvRjItRiM2Ji1GLDYkUSQ2NzJGJ0YvRk9GV0YvRi9GL0YvRk8tRlxwNiVGXW9GXXpGXnBGL0YyLUYjNiYtRjM2LVEiT0YnRi9GNkY5RjtGPUY/RkFGQ0ZSRlQtRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRlJGVC1GY282JC1GIzYmLUZccDYlRl1vRmNyRl5wLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GL0YvRi8=">KzlJInRHNiIiIiIiIiEsJComSSJ4R0YkRiVJInlHRiRGJSIiI0YlLCgqJkYpRitGKkYrRisqJEYqRitGK0YrRiVGKywkKiZGKkYlLCgqJkYpRiVGKkYrRiVGLkYlRilGK0YlIiIlIiIkLCwqJkYpRiVGKkYzIiM1Ri1GNyokRipGMyIiJ0YuIiM5IiIpRiVGMywkKiZGKkYlLC4qJkYqRjNGKUYrRiVGNkYrRjgiIzhGMkY6Ri4iIz1GKSIjP0YlRisiIiYsMComRilGJUYqRjkiIzsqJEYqRjkiI1tGNiIjKSlGLSIjX0Y4IiNzRi4iIyMqIiNTRiVGOSwkKiZGKkYlLDJGRUZDRj9GM0ZHIiNGRjYiIipGOCIjJClGMiIjV0YuIiNvRikiI2NGJUYzIiIoLDYqJkYpRitGKkY7RisqJkYpRiVGKkY7RjkqJEYqRjsiJFsjRkUiJGEiRkciJFUoRjYiJEknRi0iJCFIRjgiJF0nRi4iJDEnIiRDI0YlRjssJComRipGJSw2RloiIzZGZW4iJFgjRkUiJDkiRj8iI11GRyIkNSpGNiIkRSJGOCIlXzpGMiIkYSZGLiIkIykqRikiJHMnRiVGK0ZSLUkiT0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjRiVGNw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L275" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">compute the N-excursions</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">EEser := sort(subs(x=0,y=1,FFserfull),t,ascending):
eelist := [seq(coeff(%,t,n),n=0..degree(%,t))]:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L280" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">can be guessed with 50 terms</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#listtoalgeq(eelist,E(t));</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L301" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Conjecture: N-excursions seem to be algebraic of degree 4!!!</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">algEE := sort(collect(subs(E(t)=E,-1 + 573455*t^18 - 239645*t^11 - 389454*t^21 + 771500*t^23 - 583264*t^27 + 318720*t^30 + 2*t - 588678*t^20 + 59127*t^9 - 74013*t^10 + 6256*t^16 + 248181*t^12 + 1157*t^5 + 564*t^6 - 10264*t^7 + 8649*t^8 + 28*t^2 - 74*t^3 - 271*t^4 - 186048*t^28 - 705692*t^26 + 160768*t^32 - 355798*t^14 - 171788*t^22 + 36864*t^34 + 1624262*t^17 + 697650*t^13 + 304128*t^31 + 65152*t^29 + 86016*t^33 - 1379731*t^15 + 286712*t^25 - 811202*t^19 + 1257532*t^24 + (-73728*t^32 - 135168*t^31 + 40960*t^30 + 77824*t^29 - 6912*t^28 + 566272*t^27 + 396288*t^26 - 1576608*t^25 - 1984304*t^24 + 251072*t^23 + 1171032*t^22 + 614406*t^21 + 1629810*t^20 + 1721750*t^19 - 1894224*t^18 - 3465494*t^17 + 536136*t^16 + 2799150*t^15 + 52564*t^14 - 1400744*t^13 + 6930*t^12 + 492616*t^11 - 58286*t^10 - 123824*t^9 + 30760*t^8 + 21360*t^7 - 7564*t^6 - 2356*t^5 + 1006*t^4 + 148*t^3 - 70*t^2 - 4*t + 2)*E(t) + (73728*t^30 + 190464*t^29 - 4096*t^28 - 150016*t^27 + 403840*t^26 + 34304*t^25 - 1849024*t^24 - 1559232*t^23 + 1138360*t^22 + 1602176*t^21 + 332364*t^20 + 633356*t^19 + 458477*t^18 - 1591734*t^17 - 1708162*t^16 + 810509*t^15 + 1591536*t^14 - 75318*t^13 - 807387*t^12 - 86979*t^11 + 261575*t^10 + 42707*t^9 - 56875*t^8 - 9420*t^7 + 8286*t^6 + 1143*t^5 - 775*t^4 - 74*t^3 + 42*t^2 + 2*t - 1)*E(t)^2 + (-36864*t^28 - 122880*t^27 + 2048*t^26 + 402944*t^25 + 277504*t^24 - 472064*t^23 - 407808*t^22 + 399296*t^21 + 286448*t^20 - 315424*t^19 - 127032*t^18 + 199982*t^17 + 35238*t^16 - 87024*t^15 - 3110*t^14 + 24132*t^13 - 1588*t^12 - 3928*t^11 + 572*t^10 + 318*t^9 - 66*t^8 - 8*t^7 + 2*t^6)*E(t)^3 + (9216*t^26 + 49152*t^25 + 83968*t^24 + 4608*t^23 - 136832*t^22 - 99968*t^21 + 82624*t^20 + 105952*t^19 - 23004*t^18 - 56216*t^17 + 2484*t^16 + 18208*t^15 - 120*t^14 - 3728*t^13 + 136*t^12 + 448*t^11 - 44*t^10 - 24*t^9 + 4*t^8)*E(t)^4),E,factor),E,ascending);
length(%),degree(%,E);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmFsZ0VFRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2Ji1GVjYkUSU2MjU2RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUklbXN1cEdGJDYlLUYsNiVRInRGJ0YvRjItRlY2JFEjMTZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5RlktRiM2Ji1GVjYkUSY1OTEyN0YnRjlGW28tRmJvNiVGZG8tRlY2JFEiOUYnRjlGam9GOUZZLUYjNiYtRlY2JFEmMzY4NjRGJ0Y5RltvLUZibzYlRmRvLUZWNiRRIzM0RidGOUZqb0Y5RlktRiM2Ji1GVjYkUSY4NjAxNkYnRjlGW28tRmJvNiVGZG8tRlY2JFEjMzNGJ0Y5RmpvRjlGWS1GIzYmLUZWNiRRJzU3MzQ1NUYnRjlGW28tRmJvNiVGZG8tRlY2JFEjMThGJ0Y5RmpvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2Ji1GVjYkUSc3MDU2OTJGJ0Y5RltvLUZibzYlRmRvLUZWNiRRIzI2RidGOUZqb0Y5RlktRiM2Ji1GVjYkUSczMDQxMjhGJ0Y5RltvLUZibzYlRmRvLUZWNiRRIzMxRidGOUZqb0Y5RmVyLUYjNiYtRlY2JFEmNzQwMTNGJ0Y5RltvLUZibzYlRmRvLUZWNiRRIzEwRidGOUZqb0Y5RlktRiM2Ji1GVjYkUScyNDgxODFGJ0Y5RltvLUZibzYlRmRvLUZWNiRRIzEyRidGOUZqb0Y5RmVyLUYjNiYtRlY2JFEnMjM5NjQ1RidGOUZbby1GYm82JUZkby1GVjYkUSMxMUYnRjlGam9GOUZlci1GIzYmLUZWNiRRJzU4MzI2NEYnRjlGW28tRmJvNiVGZG8tRlY2JFEjMjdGJ0Y5RmpvRjlGWS1GIzYmLUZWNiRRJzc3MTUwMEYnRjlGW28tRmJvNiVGZG8tRlY2JFEjMjNGJ0Y5RmpvRjlGWS1GIzYmLUZWNiRRKDE2MjQyNjJGJ0Y5RltvLUZibzYlRmRvLUZWNiRRIzE3RidGOUZqb0Y5RlktRiM2Ji1GVjYkUSIyRidGOUZbb0Zkb0Y5RlktRiM2Ji1GVjYkUSc2OTc2NTBGJ0Y5RltvLUZibzYlRmRvLUZWNiRRIzEzRidGOUZqb0Y5RmVyLUYjNiYtRlY2JFEnMTcxNzg4RidGOUZbby1GYm82JUZkby1GVjYkUSMyMkYnRjlGam9GOUZlci1GIzYmLUZWNiRRJzU4ODY3OEYnRjlGW28tRmJvNiVGZG8tRlY2JFEjMjBGJ0Y5RmpvRjlGZXItRiM2Ji1GVjYkUSczODk0NTRGJ0Y5RltvLUZibzYlRmRvLUZWNiRRIzIxRidGOUZqb0Y5RlktRiM2Ji1GVjYkUSY2NTE1MkYnRjlGW28tRmJvNiVGZG8tRlY2JFEjMjlGJ0Y5RmpvRjlGWS1GIzYmLUZWNiRRJzI4NjcxMkYnRjlGW28tRmJvNiVGZG8tRlY2JFEjMjVGJ0Y5RmpvRjlGZXItRiM2Ji1GVjYkUScxODYwNDhGJ0Y5RltvLUZibzYlRmRvLUZWNiRRIzI4RidGOUZqb0Y5RmVyLUYjNiYtRlY2JFEnODExMjAyRidGOUZbby1GYm82JUZkby1GVjYkUSMxOUYnRjlGam9GOUZlci1GIzYmLUZWNiRRJjEwMjY0RidGOUZbby1GYm82JUZkby1GVjYkUSI3RidGOUZqb0Y5RlktRiM2Ji1GVjYkUSU4NjQ5RidGOUZbby1GYm82JUZkby1GVjYkUSI4RidGOUZqb0Y5RmVyLUYjNiYtRlY2JFEkMjcxRidGOUZbby1GYm82JUZkby1GVjYkUSI0RidGOUZqb0Y5RlktRiM2Ji1GVjYkUSUxMTU3RidGOUZbby1GYm82JUZkby1GVjYkUSI1RidGOUZqb0Y5RlktRiM2Ji1GVjYkUSQ1NjRGJ0Y5RltvLUZibzYlRmRvLUZWNiRRIjZGJ0Y5RmpvRjlGWS1GIzYmRmBcbEZbby1GYm82JUZkb0Zqd0Zqb0Y5RmVyLUYjNiYtRlY2JFEjNzRGJ0Y5RltvLUZibzYlRmRvLUZWNiRRIjNGJ0Y5RmpvRjlGZXItRiM2Ji1GVjYkUSgxMzc5NzMxRidGOUZbby1GYm82JUZkby1GVjYkUSMxNUYnRjlGam9GOUZlci1GIzYmLUZWNiRRJzM1NTc5OEYnRjlGW28tRmJvNiVGZG8tRlY2JFEjMTRGJ0Y5RmpvRjlGWS1GIzYmLUZWNiRRKDEyNTc1MzJGJ0Y5RltvLUZibzYlRmRvLUZWNiRRIzI0RidGOUZqb0Y5RlktRiM2Ji1GVjYkUSczMTg3MjBGJ0Y5RltvLUZibzYlRmRvLUZWNiRRIzMwRidGOUZqb0Y5RlktRiM2Ji1GVjYkUScxNjA3NjhGJ0Y5RltvLUZibzYlRmRvLUZWNiRRIzMyRidGOUZqb0Y5RmVyLUYjNi5GandGW28tSShtZmVuY2VkR0YkNiQtRiM2JkZod0ZZRlVGOUY5RltvLUZiZGw2JC1GIzZWLUYjNiYtRlY2JFElMjMwNEYnRjlGW29GXXNGOUZZLUYjNiYtRlY2JFElMTkyMEYnRjlGW29GZFtsRjlGZXItRiM2Ji1GVjYkUSQ4OTZGJ0Y5RltvRmZibEY5RlktRiM2Ji1GVjYkUSUyMTEyRidGOUZbb0ZpdkY5RmVyLUYjNiYtRlY2JFElMjM2MEYnRjlGW29GXHlGOUZlci1GIzYmLUZWNiRRJjE1MDI0RidGOUZbb0ZgekY5RlktRiM2Ji1GVjYkUSUyMTYwRidGOUZbb0ZmeUY5RlktRiM2Ji1GVjYkUSYyOTYyM0YnRjlGW29GaFxsRjlGWS1GIzYmLUZWNiRRJjIzOTkxRidGOUZbb0ZgckY5RlktRiM2Ji1GVjYkUSU2NDA2RidGOUZbb0Zjd0Y5RlktRiM2Ji1GVjYkUSUzOTkzRidGOUZbb0Zhb0Y5RmVyLUYjNiYtRlY2JFEmMTI5NjNGJ0Y5RltvRmJhbEY5RmVyLUYjNiYtRlY2JFEmNDMyMzVGJ0Y5RltvRlxibEY5RmVyLUYjNiYtRlY2JFEmMjQ0ODhGJ0Y5RltvRmJ4RjlGWS1GIzYmLUZWNiRRJjI5Njc3RidGOUZbb0ZbdUY5RlktRiM2Ji1GVjYkUSYyNzI3OEYnRjlGW29GZXVGOUZlci1GIzYmLUZWNiRRJjExOTM2RidGOUZbb0ZhdEY5RmVyLUYjNiYtRlY2JFEmMTA2OTRGJ0Y5RltvRmJwRjlGWS1GIzYmLUZWNiRRJTQ5NDlGJ0Y5RltvRlxebEY5RlktRiM2Ji1GVjYkUSUyMDA0RidGOUZbb0ZiXWxGOUZlci1GIzYmLUZWNiRRJTE2MjVGJ0Y5RltvRmpfbEY5RmVyLUYjNiYtRlY2JFEkMTc4RidGOUZbb0ZgX2xGOUZZLUYjNiYtRlY2JFEkMzAzRidGOUZbb0ZmXmxGOUZZLUYjNiZGXGBsRltvRmhgbEY5RmVyRl9gbEZZRlVGOUY5RltvLUZibzYlLUZiZGw2JC1GIzYmRmRvRllGVUY5RjlGandGam9GW28tRmJvNiUtRmJkbDYkLUYjNiZGaHdGZXJGVUY5RjlGamBsRmpvRltvLUYsNiVRIkVGJ0YvRjJGOUZZLUYjNixGYWRsRltvLUZiZGw2JC1GIzZQLUYjNiYtRlY2JFElNDYwOEYnRjlGW29GXHlGOUZlci1GIzYmRmFlbEZbb0ZgekY5RmVyLUYjNiYtRlY2JFElMzcxMkYnRjlGW29GZnlGOUZZLUYjNiYtRlY2JFEmMTM2NjRGJ0Y5RltvRmhcbEY5RmVyLUYjNiYtRlY2JFElMjE4NEYnRjlGW29GYHJGOUZlci1GIzYmLUZWNiRRJjMwMjQwRidGOUZbb0Zjd0Y5RmVyLUYjNiYtRlY2JFElNjYyMEYnRjlGW29GYW9GOUZZLUYjNiYtRlY2JFElOTM3NkYnRjlGW29GYmFsRjlGZXItRiM2Ji1GVjYkUSUxOTczRidGOUZbb0ZcYmxGOUZZLUYjNiYtRlY2JFElNTIzNEYnRjlGW29GYnhGOUZZLUYjNiYtRlY2JFEmMjA0NjRGJ0Y5RltvRlt1RjlGWS1GIzYmLUZWNiRRJTUwMTlGJ0Y5RltvRmV1RjlGZXItRiM2Ji1GVjYkUSYyMDU4M0YnRjlGW29GYXRGOUZlci1GIzYmLUZWNiRRJTg0MjJGJ0Y5RltvRmJwRjlGWS1GIzYmLUZWNiRRJjEwMTczRidGOUZbb0ZcXmxGOUZZLUYjNiYtRlY2JFElMzUxMkYnRjlGW29GYl1sRjlGZXItRiM2Ji1GVjYkUSUyNzcwRidGOUZbb0ZqX2xGOUZlci1GIzYmLUZWNiRRJDY1M0YnRjlGW29GYF9sRjlGWS1GIzYmLUZWNiRRJDQxNEYnRjlGW29GZl5sRjlGWS1GIzYmLUZWNiRRIzU4RidGOUZbb0ZoYGxGOUZlci1GIzYmRlxkbEZbb0ZhYGxGOUZlckZod0ZZRlVGOUY5RltvRmVcbUZbby1GYm82JUZhXG1GaF5sRmpvRltvLUZibzYlRltdbUZqd0Zqb0Y5RmVyLUYjNjJGandGW29Gal9sRltvLUZiZGw2JC1GIzYmLUYjNiZGamBsRltvRmRvRjlGZXJGVUY5RjlGW28tRmJkbDYkLUYjNjItRiM2JkZoYmxGW29GYl1sRjlGZXItRiM2JkZeXmxGW29Gal9sRjlGZXItRiM2Ji1GVjYkUSMzNkYnRjlGW29GYF9sRjlGWS1GIzYmRmRdbEZbb0ZmXmxGOUZZRl1cbUZlci1GIzYmRmV3RltvRmFgbEY5RllGZG9GWUZVRjlGOUZbby1GYm82JUZhZGxGandGam9GW28tRmJvNiVGYVxtRlxgbEZqb0Zbby1GYm82JUZnXG1GXGBsRmpvRltvLUZibzYlRltdbUZqYGxGam9GOUZZLUYjNjBGaF5sRltvRlxebEZbb0ZkZW1GW28tRmJvNiVGXWRtRmp3RmpvRltvRmhlbUZbby1GYm82JUZhXG1GXl5sRmpvRltvLUZibzYlRltdbUZoXmxGam9GOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZhbGdFRUdGKCxqbyEiIiIiIiokSSJ0R0YoIiM7IiVjaSokRjIiIioiJkYiZiokRjIiI00iJmtvJCokRjIiI0wiJjtnKSokRjIiIz0iJ2JNZCokRjIiI0UhJyNwMCgqJEYyIiNKIidHVEkqJEYyIiM1ISY4UygqJEYyIiM3IiciPVsjKiRGMiIjNiEnWCdSIyokRjIiI0YhJ2tLZSokRjIiI0IiJys6eCokRjIiIzwiKGlVaSJGMiIiIyokRjIiIzgiJ113cCokRjIiI0EhJyl5ciIqJEYyIiM/ISd5JyllKiRGMiIjQCEnYSUqUSokRjIiI0giJl9eJyokRjIiI0QiJzduRyokRjIiI0chJ1tnPSokRjIiIz4hJy03IikqJEYyIiIoISZrLSIqJEYyIiIpIiVcJykqJEYyIiIlISRyIyokRjIiIiYiJWQ2KiRGMiIiJyIkayYqJEYyRllGZ28qJEYyIiIkISN1KiRGMiIjOiEoSih6OCokRjIiIzkhJyl6YiQqJEYyIiNDIihLdkQiKiRGMiIjSSInPyg9JCokRjIiI0siJ28yOyosLCZGMkZZRjBGMEYwLFZGQSIlL0JGY28iJT8+RmVxISQnKilGUyIlN0BGZ24hJWdCRl1vISZDXSJGam4iJWdARmlvIiZCJ0hGPiImIipSI0ZWIiUxa0YxIiUkKlJGX3EhJmpIIkZicSEmTkslRlohJilbQ0ZKIiZ4J0hGTSImeXMjRkchJk8+IkY1ISYlcDVGX3AiJVxcRlxwIiUvP0ZocCElRDtGZXAhJHkiRmJwIiQuJEZccUZpcEZbcSEjR0YwRjBGMCwmRjJGMEYwRjBGWSwmRjJGWUYvRjBGXXFJIkVHRihGMCEiIyosRl9yRjAsUEZnbiIlM1lGXW8hJT8+RmpuISU3UEZpbyIma08iRj4hJSU9I0ZWISZTLSRGMSElP21GX3EiJXckKkZicSEldD5GWiIlTV9GSiImay8jRk0iJT5dRkchJiRlP0Y1ISVBJSlGX3AiJnQsIkZccCIlN05GaHAhJXFGRmVwISRgJ0ZicCIkOSVGXHEiI2VGW3EhI0tGMkZcdEYwRjBGMEZqc0ZdcUZpc0ZjcEZbdEZZRjAqMEYyRmlwLCZGMkZdcUYvRjBGMCwyRlxwRmZxRmhwISIpRmVwISNPRmJwRl1wRlxxRmlwRltxISM8RjJGMEYwRjBGMEZfckZZRmlzRmlwRmpzRmlwRlt0Rl1xRlx0Ki5GMkZgcEZfckZZRmV1RllGanNGaXBGaXNGYHBGW3RGY3BGY3A3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFElMTI2OEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRi8=">NiQiJW83IiIl</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L298" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">allvalues(algeqtoseries(algEE,t,E,10,true));
eelist[1..10];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNjAtSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEnJnBsdXM7RidGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRjE2JFEiNEYnRjQtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZYLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEidEYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GMTYkUSIyRidGNC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGNEY3LUYjNiZGUUZULUZlbjYlRmduLUYxNiRRIjNGJ0Y0RmNvRjRGNy1GIzYmLUYxNiRRIzI4RidGNEZULUZlbjYlRmduRlFGY29GNEY3LUYjNiYtRjE2JFEjNjJGJ0Y0RlQtRmVuNiVGZ24tRjE2JFEiNUYnRjRGY29GNEY3LUYjNiYtRjE2JFEkMjUyRidGNEZULUZlbjYlRmduLUYxNiRRIjZGJ0Y0RmNvRjRGNy1GIzYmLUZobjYlUSJPRicvRlxvRj1GNC1GODYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y0RjtGPkZARkJGREZGRkhGV0ZZLUYsNiQtRiM2Ji1GZW42JUZnbi1JJm1mcmFjR0YkNigtRjE2JFEjMTNGJ0Y0RmBvLyUubGluZXRoaWNrbmVzc0dGMy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhcy8lKWJldmVsbGVkR0Zdb0Zjby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjRGNEY0RjQvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLUY4Ni1RKCZjb21tYTtGJ0Y0RjsvRj9GXW9GQEZCRkRGRkZIRlcvRk5RLDAuMzMzMzMzM2VtRictRiw2Ji1GIzYwRjBGNy1GIzYmLUYxNiRRIzEwRidGNEZURlpGNEY3LUYjNiYtRjE2JFEjMjRGJ0Y0RlRGaG9GNEY3LUYjNiYtRjE2JFEjNzJGJ0Y0RlRGYnBGNEY3LUYjNiYtRjE2JFEkMjA4RidGNEZURmlwRjRGNy1GIzYmLUYxNiRRJDU4MEYnRjRGVEZjcUY0RjdGaHFGNEY0Rlt0Rl50RjQ=">NiQ3IywwIiIiRiUqJEkidEc2IiIiIyIiJSokRiciIiRGKiokRidGKiIjRyokRiciIiYiI2kqJEYnIiInIiRfIy1JIk9HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRig2IyokRicjIiM4RilGJTcjLDBGJUYlRiYiIzVGKyIjQ0YtIiNzRi8iJDMjRjIiJCFlRjVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjBGJ0YyRjUtRi82JFEiNEYnRjJGNUZSRjUtRi82JFEjMjhGJ0YyRjUtRi82JFEjNjJGJ0YyRjUtRi82JFEkMjUyRidGMkY1LUYvNiRRJDcxMkYnRjJGNS1GLzYkUSUyNDcwRidGMkY1LUYvNiRRJTczNzhGJ0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NywiIiIiIiEiIiVGJSIjRyIjaSIkXyMiJDcoIiVxQyIleXQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1506" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">check more terms</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#N2 := 500;series(subs(E=subs(x=0,y=1,computeFFser(N2)),algEE),t,N2+1);</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L300" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L278" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Group labelreference="L1524" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">N-meanders and N-Arches are algebraic (Section 5.1) </Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L1538" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">1D Theory for these classes (Section 5.1): We follow only the top path</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1517" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">N-step set </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">SS := [{-1},{-2,1},{-1,1}];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjU1NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiotRlA2Ji1GIzYmLUkjbW5HRiQ2JFErJnVtaW51czA7MUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2KC1GWTYkUSsmdW1pbnVzMDsyRidGOUZhby1GWTYkUSIxRidGOUZmbkZpbkY5RjlGW29GXm9GYW8tRlA2Ji1GIzYoRlhGYW9GYHBGZm5GaW5GOUY5RltvRl5vRmZuRmluRjlGOS9GXG9RJyZsc3FiO0YnL0Zfb1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNTU0dGKDclPCMhIiI8JCEiIyIiIjwkRjBGMzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1516" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">new weights in classical path model</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">map(max,SS);
S2 := [op({op(%)})];  # new steps
W2 := [1,2];          # new weights for steps
</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFErJnVtaW51czA7MUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjFGJ0YyRjVGTy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyUhIiIiIiJGJA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtSSNtbkdGJDYkUSsmdW1pbnVzMDsxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZVNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNTMkdGKDckISIiIiIiNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjVzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZVNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNXMkdGKDckIiIiIiIjNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1519" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">new step set</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S2u := add(W2[i]*u^S2[i],i=1..nops(S2));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUzJ1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GLDYlUSJ1RidGL0YyLyUubGluZXRoaWNrbmVzc0dGVS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znbi8lKWJldmVsbGVkR0Y9LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgby1GIzYmLUZTNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GW3BGVkY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRTMnVHRigsJiokSSJ1R0YoISIiIiIiRjAiIiM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1513" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">S2Kernel := numer(1-t*S2u);
solve(%,u);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEpUzJLZXJuZWxGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZTLUYjNigtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRInRGJ0YvRjJGZW4tSSVtc3VwR0YkNiUtRiw2JVEidUYnRi9GMkZXLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZURltvLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlRGYW9GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSlTMktlcm5lbEdGKCwoKiZJInRHRigiIiJJInVHRigiIiMhIiNGMCEiIkYyRjE3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkmbWZyYWNHRiQ2KC1GIzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RJyZwbHVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTC1JJm1zcXJ0R0YkNiMtRiM2Jy1GODYtUSomdW1pbnVzMDtGJ0Y0RjtGPkZARkJGREZGRkhGSkZNLUYjNiYtRjE2JFEiOEYnRjQtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqbi1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRInRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRjE2JFEiMkYnRjQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjRGN0YwRjRGNC1GIzYmLUYxNiRRIjRGJ0Y0RmZuRl9vRjQvJS5saW5ldGhpY2tuZXNzR0YzLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdwLyUpYmV2ZWxsZWRHRj0tRjg2LVEoJmNvbW1hO0YnRjRGOy9GP0Zlb0ZARkJGREZGRkhGaW4vRk5RLDAuMzMzMzMzM2VtRictRiM2JUZULUYsNigtRiM2J0ZURjBGN0ZPRjRGXnBGY3BGZXBGaHBGanBGNEY0">NiQsJComSSJ0RzYiISIiLCYiIiJGKSokLCYqJEYlIiIjISIpRilGKSNGKUYtRilGKSNGKSIiJSwkKiYsJkYnRilGKkYpRilGJUYnI0YnRjE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1515" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">small branch</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">U1 := -(-1 + sqrt(-8*t^2 + 1))/(4*t);
series(%,t);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjVTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZTLUkmbWZyYWNHRiQ2KC1GIzYnRk8tSSNtbkdGJDYkUSIxRidGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUkmbXNxcnRHRiQ2Iy1GIzYnRk8tRiM2Ji1GZW42JFEiOEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpby1JJW1zdXBHRiQ2JS1GLDYlUSJ0RidGL0YyLUZlbjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUZobkZaRjlGOS1GIzYmLUZlbjYkUSI0RidGOUZlb0ZecEY5LyUubGluZXRoaWNrbmVzc0dGZ24vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHEvJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNVMUdGKCwkKiYsJiEiIiIiIiokLCYqJEkidEdGKCIiIyEiKUYyRjIjRjJGN0YyRjJGNkYxI0YxIiIlNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEidEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RJyZwbHVzO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZMLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktSSVtc3VwR0YkNiVGKy1GUjYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUY1LUYjNiYtRjY2LVEiT0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZmbjYlRistRlI2JFEiNUYnRjlGW28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGOQ==">KylJInRHNiIiIiJGJSIiIyIiJC1JIk9HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2I0YlIiIm</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1523" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1518" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" size="14" layout="Normal"><Font size="14" bold="true">excursions in this model are our N-arches 
F(0,0,t) = F_1(0,0,t) (Reachable points reduce to singleton {0})</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">F100gf := U1/t/coeff(S2u,u,-1);
series(%,t,16);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnRjEwMGdmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1JJm1mcmFjR0YkNigtRiM2J0ZPLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1JJm1zcXJ0R0YkNiMtRiM2J0ZPLUYjNiYtRmVuNiRRIjhGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW8tSSVtc3VwR0YkNiUtRiw2JVEidEYnRi9GMi1GZW42JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGaG5GWkY5RjktRiM2Ji1GZW42JFEiNEYnRjlGZW9GW3BGOS8lLmxpbmV0aGlja25lc3NHRmduLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBxLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdGMTAwZ2ZHRigsJComLCYhIiIiIiIqJCwmKiRJInRHRigiIiMhIilGMkYyI0YyRjdGMkYyRjYhIiMjRjEiIiU3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RJyZwbHVzO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRy1GIzYmLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGUy1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRInRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGTC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0YyLUYjNiYtRiw2JFEiOEYnRi9GTy1GVjYlRlgtRiw2JFEiNEYnRi9GW29GL0YyLUYjNiYtRiw2JFEjNDBGJ0YvRk8tRlY2JUZYLUYsNiRRIjZGJ0YvRltvRi9GMi1GIzYmLUYsNiRRJDIyNEYnRi9GTy1GVjYlRlhGYG9GW29GL0YyLUYjNiYtRiw2JFElMTM0NEYnRi9GTy1GVjYlRlgtRiw2JFEjMTBGJ0YvRltvRi9GMi1GIzYmLUYsNiRRJTg0NDhGJ0YvRk8tRlY2JUZYLUYsNiRRIzEyRidGL0Zbb0YvRjItRiM2Ji1GMzYtUSJPRidGL0Y2RjlGO0Y9Rj9GQUZDRlJGVC1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGUkZULUkobWZlbmNlZEdGJDYkLUYjNiYtRlY2JUZYLUYsNiRRIzE0RidGL0Zbby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi9GL0Yv">KzNJInRHNiIiIiIiIiEiIiNGJyIiKSIiJSIjUyIiJyIkQyNGKCIlVzgiIzUiJVslKSIjNy1JIk9HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2I0YlIiM5</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1520" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">check with iteration from above :)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">series(subs(x=0,y=0,FFserfull),t,14);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RJyZwbHVzO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRy1GIzYmLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGUy1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRInRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGTC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0YyLUYjNiYtRiw2JFEiOEYnRi9GTy1GVjYlRlgtRiw2JFEiNEYnRi9GW29GL0YyLUYjNiYtRiw2JFEjNDBGJ0YvRk8tRlY2JUZYLUYsNiRRIjZGJ0YvRltvRi9GMi1GIzYmLUYsNiRRJDIyNEYnRi9GTy1GVjYlRlhGYG9GW29GL0YyLUYjNiYtRiw2JFElMTM0NEYnRi9GTy1GVjYlRlgtRiw2JFEjMTBGJ0YvRltvRi9GMi1GIzYmLUYsNiRRJTg0NDhGJ0YvRk8tRlY2JUZYLUYsNiRRIzEyRidGL0Zbb0YvRjItRiM2Ji1GMzYtUSJPRidGL0Y2RjlGO0Y9Rj9GQUZDRlJGVC1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGUkZULUkobWZlbmNlZEdGJDYkLUYjNiYtRlY2JUZYLUYsNiRRIzE0RidGL0Zbby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi9GL0Yv">KzNJInRHNiIiIiIiIiEiIiNGJyIiKSIiJSIjUyIiJyIkQyNGKCIlVzgiIzUiJVslKSIjNy1JIk9HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2I0YlIiM5</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1544" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1543" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1552" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" size="14" layout="Normal"><Font size="14" bold="true">meanders in this model are our N-meanders
F(1,1,t) = F_1(1,1,t) </Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">M1Deq := numer(-M + (1-u1)/(1-t*subs(u=1,S2u)));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEmTTFEZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZTLUYjNigtSSNtbkdGJDYkUSIzRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRIk1GJ0YvRjJGZW4tRiw2JVEidEYnRi9GMkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlRGW29GYW8tRiw2JVEjdTFGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRlg2JFEiMUYnRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZNMURlcUdGKCwqKiZJIk1HRigiIiJJInRHRihGMSEiJEYwRjFJI3UxR0YoRjEhIiJGMTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1550" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">res := factor(resultant(M1Deq,subs(u=u1,S2Kernel),u1));
M1Dalg := collect(6*M^2*t^2 - 2*M^2*t + 4*M*t - M + 1,M,factor);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkcmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYG8tRiw2JVEidEYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUZpbjYkUSIxRidGOUY5RjlGXG8tRlg2JC1GIzYsLUYjNigtRmluNiRRIjZGJ0Y5RlxvLUklbXN1cEdGJDYlLUYsNiVRIk1GJ0YvRjItRmluNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zcby1GZXA2JUZib0ZqcEZdcUY5RmVvLUYjNihGanBGXG9GZHBGXG9GYm9GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYjNigtRmluNiRRIjRGJ0Y5RlxvRmdwRlxvRmJvRjlGZW9GZ3BGZHFGaG9GOUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRyZXNHRigsJComLCZJInRHRigiIiQhIiIiIiJGNCwsKiZJIk1HRigiIiNGMUY4IiInKiZGN0Y4RjFGNCEiIyomRjdGNEYxRjQiIiVGN0YzRjRGNEY0RjM3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnTTFEYWxnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZXLUYjNiotRlA2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZcby1GLDYlUSJ0RidGL0YyRmhuLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1GUDYkUSIzRidGOUZobkZeb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGVkZYRk9GOUY5RmhuLUklbXN1cEdGJDYlLUYsNiVRIk1GJ0YvRjJGZW4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGUy1GIzYmLUZibzYkLUYjNiYtRiM2Ji1GUDYkUSI0RidGOUZobkZeb0Y5RltwRk9GOUY5RmhuRmFwRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdNMURhbGdHRigsKCIiIkYvKihJInRHRihGLywmRjEiIiQhIiJGL0YvSSJNR0YoIiIjRjYqJiwmRjEiIiVGNEYvRi9GNUYvRi83I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1548" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">algeqtoseries(M1Dalg,t,M,10,true);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RJyZwbHVzO0YnRjIvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjsvJSlzdHJldGNoeUdGOy8lKnN5bW1ldHJpY0dGOy8lKGxhcmdlb3BHRjsvJS5tb3ZhYmxlbGltaXRzR0Y7LyUnYWNjZW50R0Y7LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSi1GLDYmLUYvNiRRIjJGJ0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjlGPEY+RkBGQkZERkYvRklRJjAuMGVtRicvRkxGVi1JI21pR0YkNiVRInRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRidGMkY1LUYsNiYtRi82JFEiNkYnRjJGUi1JJW1zdXBHRiQ2JUZYRk8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjJGNS1GLDYmLUYvNiRRIzE2RidGMkZSLUZhbzYlRlgtRi82JFEiM0YnRjJGY29GMkY1LUYsNiYtRi82JFEjNDhGJ0YyRlItRmFvNiVGWC1GLzYkUSI0RidGMkZjb0YyRjUtRiw2Ji1GLzYkUSQxMzZGJ0YyRlItRmFvNiVGWC1GLzYkUSI1RidGMkZjb0YyRjUtRiw2Ji1GLzYkUSQ0MDhGJ0YyRlItRmFvNiVGWEZdb0Zjb0YyRjUtRiw2Ji1GLzYkUSUxMTg0RidGMkZSLUZhbzYlRlgtRi82JFEiN0YnRjJGY29GMkY1LUYsNiYtRi82JFElMzU1MkYnRjJGUi1GYW82JUZYLUYvNiRRIjhGJ0YyRmNvRjJGNS1GLDYmLUYvNiRRJjEwNDMyRidGMkZSLUZhbzYlRlgtRi82JFEiOUYnRjJGY29GMkY1LUYsNiYtRjY2LVEiT0YnRjJGOUY8Rj5GQEZCRkRGRkZVRlctRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGMkY5RjxGPkZARkJGREZGRlVGVy1GIzYkLUYsNiYtRmFvNiVGWC1GLzYkUSMxMEYnRjJGY28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyRjJGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyMrOUkidEc2IiIiIiIiISIiIyIiIiIiJyIiIyIjOyIiJCIjWyIiJSIkTyIiIiYiJDMlIiInIiUlPSIiIigiJV9OIiIpIiZLLyIiIiotSSJPRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMiIiIiIzU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1549" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">check :)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">series(subs(x=1,y=1,FFserfull),t,10);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RJyZwbHVzO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRy1GIzYmLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGUy1JI21pR0YkNiVRInRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGL0YyLUYjNiYtRiw2JFEiNkYnRi9GTy1JJW1zdXBHRiQ2JUZVRkwvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi9GMi1GIzYmLUYsNiRRIzE2RidGL0ZPLUZebzYlRlUtRiw2JFEiM0YnRi9GYG9GL0YyLUYjNiYtRiw2JFEjNDhGJ0YvRk8tRl5vNiVGVS1GLDYkUSI0RidGL0Zgb0YvRjItRiM2Ji1GLDYkUSQxMzZGJ0YvRk8tRl5vNiVGVS1GLDYkUSI1RidGL0Zgb0YvRjItRiM2Ji1GLDYkUSQ0MDhGJ0YvRk8tRl5vNiVGVUZqbkZgb0YvRjItRiM2Ji1GLDYkUSUxMTg0RidGL0ZPLUZebzYlRlUtRiw2JFEiN0YnRi9GYG9GL0YyLUYjNiYtRiw2JFElMzU1MkYnRi9GTy1GXm82JUZVLUYsNiRRIjhGJ0YvRmBvRi9GMi1GIzYmLUYsNiRRJjEwNDMyRidGL0ZPLUZebzYlRlUtRiw2JFEiOUYnRi9GYG9GL0YyLUYjNiYtRjM2LVEiT0YnRi9GNkY5RjtGPUY/RkFGQ0ZSRlQtRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RjlGO0Y9Rj9GQUZDRlJGVC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZebzYlRlUtRiw2JFEjMTBGJ0YvRmBvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GL0YvRi8=">KzlJInRHNiIiIiIiIiEiIiNGJSIiJ0YnIiM7IiIkIiNbIiIlIiRPIiIiJiIkMyVGKCIlJT0iIiIoIiVfTiIiKSImSy8iIiIqLUkiT0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjRiUiIzU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1551" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1542" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1541" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1540" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1511" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="presentation" inline-output="false" labelreference="L1512" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Group labelreference="L1312" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L251" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/README.md <==
# Non-deterministic walks

## Description
This project complements the article 'Combinatorics of nondeterministic walks' by Élie de Panafieu and Michael Wallner.

It contains a python file and a Maple worksheet. The python code builds automata corresponding to an N-steps family for either N-bridges or N-meanders. The file starts with an example to illustrate the code. The Maple worksheet inputs the transition matrix outputed by the python code and computes the series expansion of the generating functions of N-meanders and N-excursions. It uses this information to guess an algebraic equation satisfied by the generating function of N-meanders. 

## Installation
The python file relies on standard python3 instructions, and the 'json' package.
The Maple worksheet requires the Maple software.

## Authors and acknowledgment
Élie de Panafieu and Michael Wallner, with the support of
- Nokia Bell Labs,
- TU Wien,
- the Rise project RandNET, grant no.: H2020-EU.1.3.3,
- the Exzellenzstipendium of the Austrian Federal Ministry of Education, Science and Research and
Austrian Science Fund (FWF): P 34142 and J 4162,
- the Institut de recherche en informatique fondamentale of Université Paris-Cité (IRIF).

## License
Copyright 2024 Élie de Panafieu and Michael Wallner

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:
- Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.
- Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.
- Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/automata.py <==
import json


'''
To illustrate our code, we consider the N-step family
$ nstep_family = [(-1,), (-2, 1), (-1, 1)]

We first construct the automaton corresponding to general N-walks
(not N-meanders), used to compute the generating function of N-bridges.

The automaton is first initialized
NAut1 = NAutBridge(nstep_family)

and we can check that the N-steps are correct
NAut1.printNsteps()

The program cannot guess the types needed.
We have to insert them one by one.
NAut1.addNewType((0, set(), {0}, set()))
NAut1.addNewType((3, set(), {0}, set()))
NAut1.addNewType((0, set(), {0,2}, set()))
NAut1.addNewType((2, set(), {0}, set()))
NAut1.addNewType((3, set(), {0, 2}, set()))

At this point, there is still a type missing.
The program helps us by providing an example of N-walks
whose type is not covered yet.

Indeed, calling
NAut1.buildAut()

returns
new type {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 21, -2}
new type {1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 33, -1}

We add the last missing type
NAut1.addNewType((1, {1}, {0}, {1}))

and build the automaton again, this time successfully
NAut1.buildAut()

In the automaton, state j corresponds to the j-th type inserted.
The transitions are
NAut1.printTransitions()


We now do the same for N-meanders.
NAut2 = NAutMea(nstep_family)

We insert the types one by one
NAut2.addNewType((0, 0, set(), {0}, set()))
NAut2.addNewType((3, 1, set(), {0}, set()))
NAut2.addNewType((0, 0, set(), {0,2}, set()))
NAut2.addNewType((2, 2, set(), {0}, set()))
NAut2.addNewType((3, 1, set(), {0, 2}, set()))
NAut2.addNewType((3, 1, {0}, {0, 2}, set()))
NAut2.addNewType((1, 6, {1}, {0}, {1}))
NAut2.addNewType((1, 4, set(), {0}, {1}))
NAut2.addNewType((0, 0, set(), set(), set()))

build the automaton
NAut2.buildAut()

and print the transitions
NAut2.printTransitions()

The following matrix is used by the maple program
to compute the generating function of N-excursions
NAut2.minmaxpolABC()

It can be saved to facilitate the transfer to the maple program.
NAut2.save_minmax_matrices()

The name of the file containing the matrix is 'minmax_matrices.txt'.
'''



###########################################################
#################  CREATE BRIDGE AUTOMATON ################
###########################################################

class NAutBridge():

    def __init__(self, N_steps):
        self.N_steps = N_steps      # N_steps
        self.A = []                 # creates an empty array
        self.Types = []             # list of types

    def printNsteps(self):
        print(self.N_steps)

    def addNewType(self, newT):
        #append Type
        self.Types.append(newT)

        #increase size of array A with 0 row and column
        dim = len(self.A)
        for i in range(dim):
            self.A[i].append([])
        self.A.append([[] for _ in range(dim+1)])  #a new row with 0s

    def printTransitions(self):
        ct=1
        for aa in self.A:
            print(ct,aa)
            ct += 1

    #build the automaton
    def buildAut(self):
        kk = 10         #how big should the "representative" reachable points in a type be

        #we start with the zero type
        #assume for now that the types are given
        #self.addNewType((0, set(), {0}, set()))

        #count for current type
        ct = 0
        while ct < len(self.Types):
            (n, a, b, c) = self.Types[ct]

            rpts = normalized_from_type(kk, n, a, b, c)
            for S in self.N_steps:
                rpts2 = sumset(rpts,S)
                #print(rpts,S,rpts2)

                #where is the transition leading to
                #did we create a new type?
                is_in_a_type = False
                ct2 = 0   #current type
                while ct2 < len(self.Types):
                    (n2, a2, b2, c2) = self.Types[ct2]
                    if is_in_type(rpts2, n2, a2, b2, c2):
                        is_in_a_type = True
                        break
                    ct2 += 1

                if is_in_a_type:
                    #print("old type", ct2)
                    self.A[ct][ct2].append(S)
                else:
                    print("new type",rpts2)

            #if ct==0:
             #   self.Types.append((0, set(), {0,2}, set()))

            ct += 1



###########################################################
#################  CREATE MEANDER AUTOMATON ###############
###########################################################

def is_in_type_k(s, n, k, a, b, c):
    if not b:
        return not bool(s)
    s = normalize(s)
    if n == 0:
        return s == normalize(msub(usub(b, a), c))
    b = sumset(b, {-min(b)})
    kk = k
    candidate = normalized_from_type(kk, n, a, b, c)
    while len(candidate) < len(s):
        kk += 1
        candidate = normalized_from_type(kk, n, a, b, c)
    return candidate == s

class NAutMea():

    def __init__(self, N_steps):
        self.N_steps = N_steps  # N_steps
        self.A = []  # creates an empty array unrestricted transitions
        self.B = []  # creates an empty array for min transitions
        self.C = []  # creates an empty array for max transitions (which will be the "small" reachable points)
        self.Types = []  # list of types

        self.AP = [] # min-max polynomials for matrix A
        self.BP = [] # min-max polynomials for matrix B
        self.CP = [] # min-max polynomials for matrix C

        self.minS = - min(min(N_steps))   # minimal negative step
        self.numC = 1 # number of needed C-matrices, for now just one, later computed before

    def printNsteps(self):
        print(self.N_steps)

    def addNewType(self, newT):
        # append Type
        self.Types.append(newT)

        # increase size of array A with 0 row and column
        dim = len(self.A)
        for i in range(dim):
            self.A[i].append([])
            self.B[i].append([])
            self.C[i].append([])
        self.A.append([[] for _ in range(dim + 1)])  # a new row with 0s
        self.B.append([[] for _ in range(dim + 1)])  # a new row with 0s
        self.C.append([[] for _ in range(dim + 1)])  # a new row with 0s

    def printMatrix(self,M):
        ct1 = 1
        for m in M:
            #print(ct, end=": ")
            ct2 = 1
            line_printed = False
            for e in m:
                if e != []:
                    print("(%d,%d):%s, " % (ct1,ct2,e), end="")
                    line_printed = True
                ct2 +=1
            if line_printed:
                print("")
            ct1 += 1

    def printTransitions(self):
        print("Unrestricted Transitions - A")
        self.printMatrix(self.A)

        print("\nMin Transitions - B")
        self.printMatrix(self.B)

        print("\nMax Transitions - C")
        self.printMatrix(self.C)

    # if not found, we return -1, otherwise its index
    def checkTransition(self,rpts2):
        # where is the transition leading to
        # did we create a new type?
        ct2 = 0  # current type
        while ct2 < len(self.Types):
            (n2, k2, a2, b2, c2) = self.Types[ct2]
            if is_in_type_k(rpts2, n2, k2, a2, b2, c2):
                break
            ct2 += 1

        if ct2==len(self.Types):
            ct2=-1

        return ct2

    def addTransition(self,M,ct,ct2,S,rpts):
        if ct2 >= 0:
            # print("old type", ct2)
            M[ct][ct2].append(S)
        else:
            print("new type", rpts)

    #build the automaton
    def buildAut(self):
        kk = 10         #how big should the "representative" reachable points in a type be

        #we start with the zero type
        #assume for now that the types are given
        #self.addNewType((0, set(), {0}, set()))

        #count for current type
        ct = 0
        while ct < len(self.Types):
            (n, k, a, b, c) = self.Types[ct]

            # generic case for large kk
            rpts = normalized_from_type(kk, n, a, b, c)

            for S in self.N_steps:
                #unconstrained case
                rptsUnc = sumset(rpts,S)

                #where is the transition leading to
                #did we create a new type?
                ctUnc = self.checkTransition(rptsUnc)
                self.addTransition(self.A,ct,ctUnc,S,rptsUnc)

                # min/max cases #

                for i in range(self.minS):
                    # shift by i and prune from below
                    rptsMin = nonnegative_subset(sumset(sumset(rpts, {i}),S))

                    ctMin = self.checkTransition(rptsMin)
                    # only add the transition, if it is different from the general one
                    # we append a tuple (i,S) where i is the value of the minimum, and S the step
                    if ctMin != ctUnc:
                        self.addTransition(self.B,ct,ctMin,[i,S],rptsMin)

                    # max cases
                    # cycle through minimal cases until no change is found anymore
                    max_case_found = True
                    ct_max = 0
                    __ct_max__ = 10
                    while max_case_found and ct_max<__ct_max__:
                        max_case_found = False
                        rpts_small = normalized_from_type(k+ct_max, n, a, b, c)
                        rptsMax = nonnegative_subset(sumset(sumset(rpts_small, {i}), S))

                        ctMax = self.checkTransition(rptsMax)
                        # only add the transition, if it is different from the general one
                        # we append a tuple (i,S) where i is the value of the minimum, and S the step
                        # print(trans.count(ctMax),trans)
                        if ctMax != ctUnc and ctMax != ctMin:
                            self.addTransition(self.C, ct, ctMax, ([i, max(rpts_small)], S), rptsMax)
                            max_case_found = True

                        ct_max += 1

                    if ct_max == __ct_max__:
                        print("Warning: In max cases the maximal number of iterations reached!", ct,rpts_small,S)

            ct += 1

    # build the min-max change polynomials for matrix A: unconstrained case
    def minmaxpolA(self):
        # dimension of AP
        dim = len(self.Types)

        # initialize with 0
        self.AP = [ ["0" for _ in range(dim)] for _ in range(dim) ]

        for i in range(dim):
            for j in range(dim):
                if self.A[i][j]:
                    out = ""
                    for s in self.A[i][j]:
                        out += ' + x^(' + str(min(s)) + ')*y^(' + str(max(s)) + ')'

                    # remove first 3 characters: which are ' + '
                    self.AP[i][j] = out[3:]

        print(self.AP)

    # build the min-max change polynomials for matrix B: min cases only
    def minmaxpolB(self):
        # dimension of BP
        dim = len(self.Types)

        # create on BP matrix for each min constraint
        # there are at most max -jumps many such constraints
        self.BP = [[] for _ in range(self.minS)]

        # initialize with 0
        for m in range(self.minS):
            # initialize with 0s
            self.BP[m] = [["0" for _ in range(dim)] for _ in range(dim)]

        for i in range(dim):
            for j in range(dim):
                if self.B[i][j]:
                    print(self.B[i][j])
                    out = ["" for _ in range(self.minS)]
                    for s in self.B[i][j]:
                        mymin = s[0]  # which B matrix is affected
                        mystp = s[1]  # what is the step set

                        # max is as in the unconstrained case
                        ychange = max(mystp)

                        # how does the min changes
                        (n, k, a, b, c) = self.Types[i]  # we are currently at type i
                        rpts = normalized_from_type(k, n, a, b, c)  # compute reachable points
                        rptsMin = nonnegative_subset(sumset(sumset(rpts, {mymin}), mystp))  # add step with min

                        if rptsMin != set():
                            xchange = min(rptsMin) - mymin
                            out[mymin] += ' + x^(' + str(xchange) + ')*y^(' + str(ychange) + ')'

                    # remove first 3 characters: which are ' + '
                    for mymin in range(self.minS):
                        if out[mymin] != "":
                            self.BP[mymin][i][j] = out[mymin][3:]

        for m in range(self.minS):
            print(m)
            print(self.BP[m])

    # build the min-max change polynomials for matrix B: min cases only
    def minmaxpolC(self):
        # dimension of BP
        dim = len(self.Types)

        # create on BP matrix for each min constraint
        # there are at most max -jumps many such constraints
        self.CP = [ [] for _ in range(self.numC)]

        # initialize with 0
        for m in range(self.numC):
            # initialize with 0s
            self.CP[m] = [["0" for _ in range(dim)] for _ in range(dim)]

        for i in range(dim):
            for j in range(dim):
                if self.C[i][j]:
                    out = ""   # change to more possibilities, we need the offset per state, save before
                    for s in self.C[i][j]:
                        mymin = s[0][0]  # which B matrix is affected
                        mymax = s[0][1]  # which B matrix is affected
                        mystp = s[1]  # what is the step set

                        # how does the max and min change
                        (n, k, a, b, c) = self.Types[i]  # we are currently at type i
                        rpts = normalized_from_type(k, n, a, b, c)  # compute reachable points
                        rptsMax = nonnegative_subset(sumset(sumset(rpts, {mymin}), mystp))  # add step with min

                        if rptsMax != set():
                            xchange = min(rptsMax)-mymin
                            ychange = max(rptsMax)-mymax
                            out += ' + x^(' + str(xchange) + ')*y^(' + str(ychange) + ')'  # todo: update for more possibilities per state

                    # remove first 3 characters: which are ' + '
                    for mm in range(self.numC):
                        if out != "":
                            self.CP[mm][i][j] = out[3:]

        print(self.CP[0])

    def minmaxpolABC(self):
        self.minmaxpolA()
        self.minmaxpolB()
        self.minmaxpolC()

    def square_matrix_to_maple(self, M):
        maple_string = "["
        for m1 in M:
            maple_string += " [" + m1[0]
            for m2 in m1[1:]:
                maple_string += ", " + m2
            maple_string += "],"
        maple_string = maple_string[:-1] + "];"

        return maple_string

    def save_minmax_matrices(self):
        f = open('minmax_matrices.txt', 'w')

        f.write("A := " + self.square_matrix_to_maple(self.AP))
        f.write("\n")

        for m in range(self.minS):
            f.write("B[" + str(m) + "] :=" + self.square_matrix_to_maple(self.BP[m]))
            f.write("\n")

        for m in range(self.numC):
            f.write("C[" + str(m) + "] :=" + self.square_matrix_to_maple(self.CP[m]))
            f.write("\n")

        f.close()


###########################################################
#################  AUXILIARY FUNCTIONS  ###################
###########################################################


def sumset(s, t):
    return {a + b for a in s for b in t}    


def product(n, s):
    if n == 0:
        return {0}
    return sumset(s, product(n-1, s))


def norm(s):
    if s:
        return max(s) - min(s)
    return 0


def usub(s, t):
    if s:
        return s.difference(sumset(t, {min(s)}))
    return set()


def msub(s, t):
    if s:
        return s.difference({max(s) - a for a in t})
    return set()


def conjugate(s):
    if s:
        return {min(s) + max(s) - a for a in s}
    return set()


def normalize(s):
    """
    Return a shifted version of 's' so that its minimum is 0.
    """
    if s:
        return sumset(s, {-min(s)})
    return s


def normalized_from_type(k, n, a, b, c):
    return frozenset(normalize(msub(usub(sumset(product(k, {0, n}), b), a), c)))


def type_normalized_elements(n, a, b, c, bound):
    return {normalized_from_type(k, n, a, b, c) for k in range(bound)}

def is_in_type(s, n, a, b, c):
    """
    Output a Boolean indicating whether 's' belongs to 'type(n, a, b, c)'
    """
    if not b:
        return not bool(s)
    s = normalize(s)
    if n == 0:
        return s == normalize(msub(usub(b, a), c))
    b = sumset(b, {-min(b)})
    k = 0
    candidate = normalized_from_type(k, n, a, b, c)
    while len(candidate) < len(s):
        k += 1
        candidate = normalized_from_type(k, n, a, b, c)
    return candidate == s


def nonnegative_subset(s):
    return {a for a in s if a >= 0}


def maxplus(s):
    if s == set() or max(s) <= 0:
        return 0
    return max(s)


def random_N_walk(N_steps, length):
    return tuple((random.choice(N_steps) for _ in range(length)))


def reachable_points(N_walk, is_meander=False):
    res = {0}
    for s in N_walk:
        res = sumset(res, s)
        if is_meander:
            res = nonnegative_subset(res)
    return res



==> anc/minmax_matrices_m1_m1-1_m2-1.txt <==
yshift := [0, 3, 2, 4, 5, 3, 6, 4, 0];
A := [ [0 + x^(-1)*y^(-1), 0 + x^(-2)*y^(-2), 0 + x^(-1)*y^(-1), 0, 0, 0, 0, 0, 0], [0, 0 + x^(-1)*y^(-1) + x^(-2)*y^(1), 0, 0, 0 + x^(-1)*y^(-1), 0, 0, 0, 0], [0, 0, 0 + x^(-1)*y^(-1), 0 + x^(-1)*y^(-1), 0 + x^(-2)*y^(-2), 0, 0, 0, 0], [0, 0, 0, 0 + x^(-1)*y^(-1) + x^(-1)*y^(1), 0, 0, 0 + x^(-2)*y^(-1), 0, 0], [0, 0, 0, 0, 0 + x^(-1)*y^(-1) + x^(-2)*y^(1), 0, 0 + x^(-1)*y^(0), 0, 0], [0, 0, 0, 0, 0, 0 + x^(-1)*y^(-1) + x^(-2)*y^(1), 0, 0 + x^(-1)*y^(0), 0], [0, 0, 0, 0, 0, 0, 0 + x^(-1)*y^(-1) + x^(-2)*y^(1) + x^(-1)*y^(1), 0, 0], [0, 0, 0, 0, 0, 0, 0, 0 + x^(-1)*y^(-1) + x^(-2)*y^(1) + x^(-1)*y^(1), 0], [0, 0, 0, 0, 0, 0, 0, 0, 0 + x^(0)*y^(0) + x^(0)*y^(0) + x^(0)*y^(0)]];
B[0] := [ [0 + x^(1)*y^(1) + x^(1)*y^(1), 0, 0, 0, 0, 0, 0, 0, 0 + x^(0)*y^(0)], [0, 0 + x^(2)*y^(-1) + x^(1)*y^(1), 0, 0, 0, 0 + x^(1)*y^(1), 0, 0, 0], [0 + x^(1)*y^(1), 0, 0 + x^(1)*y^(1), 0, 0, 0 + x^(0)*y^(0), 0, 0, 0], [0, 0, 0, 0 + x^(1)*y^(-1) + x^(1)*y^(1), 0, 0, 0, 0 + x^(0)*y^(1), 0], [0, 0, 0, 0, 0, 0 + x^(1)*y^(1) + x^(0)*y^(3), 0, 0 + x^(1)*y^(2), 0], [0, 0, 0, 0, 0 + x^(0)*y^(-3), 0 + x^(1)*y^(1), 0, 0 + x^(0)*y^(0), 0], [0, 0, 0, 0, 0, 0, 0, 0 + x^(1)*y^(1) + x^(0)*y^(3) + x^(1)*y^(3), 0], [0, 0, 0, 0, 0, 0, 0, 0 + x^(0)*y^(-1) + x^(0)*y^(1) + x^(0)*y^(1), 0], [0, 0, 0, 0, 0, 0, 0, 0, 0 + x^(0)*y^(0) + x^(0)*y^(0) + x^(0)*y^(0)]];
B[1] := [ [0 + x^(-1)*y^(-1) + x^(1)*y^(1), 0, 0 + x^(-1)*y^(-1), 0, 0, 0, 0, 0, 0], [0, 0 + x^(-1)*y^(-1) + x^(1)*y^(1), 0, 0, 0 + x^(-1)*y^(-1), 0, 0, 0, 0], [0, 0, 0 + x^(-1)*y^(-1), 0 + x^(-1)*y^(-1), 0, 0 + x^(0)*y^(0), 0, 0, 0], [0, 0, 0, 0 + x^(-1)*y^(-1) + x^(-1)*y^(1), 0, 0, 0, 0 + x^(0)*y^(1), 0], [0, 0, 0, 0, 0 + x^(-1)*y^(-1), 0 + x^(0)*y^(3), 0 + x^(-1)*y^(0), 0, 0], [0, 0, 0, 0, 0 + x^(-1)*y^(-1), 0 + x^(-1)*y^(-1), 0, 0 + x^(-1)*y^(0), 0], [0, 0, 0, 0, 0, 0, 0 + x^(-1)*y^(-1) + x^(-1)*y^(1), 0 + x^(0)*y^(3), 0], [0, 0, 0, 0, 0, 0, 0, 0 + x^(-1)*y^(-1) + x^(-1)*y^(1) + x^(-1)*y^(1), 0], [0, 0, 0, 0, 0, 0, 0, 0, 0 + x^(0)*y^(0) + x^(0)*y^(0) + x^(0)*y^(0)]];
C[0,0] := [ [0 + x^(1)*y^(1) + x^(1)*y^(1), 0, 0, 0, 0, 0, 0, 0, 0 + x^(0)*y^(0)], [0 + x^(2)*y^(2), 0 + x^(1)*y^(1), 0, 0, 0, 0 + x^(1)*y^(1), 0, 0, 0], [0 + x^(1)*y^(1), 0, 0 + x^(1)*y^(1), 0, 0, 0 + x^(0)*y^(0), 0, 0, 0], [0, 0, 0 + x^(1)*y^(1), 0 + x^(1)*y^(1), 0, 0, 0, 0 + x^(0)*y^(1), 0], [0, 0, 0, 0, 0, 0 + x^(1)*y^(1) + x^(0)*y^(3), 0, 0 + x^(1)*y^(2), 0], [0, 0, 0 + x^(0)*y^(0), 0, 0, 0 + x^(1)*y^(1), 0, 0 + x^(0)*y^(0), 0], [0, 0, 0, 0, 0, 0, 0, 0 + x^(1)*y^(1) + x^(0)*y^(3) + x^(1)*y^(3), 0], [0, 0, 0, 0, 0, 0 + x^(0)*y^(0), 0, 0 + x^(0)*y^(1) + x^(0)*y^(1), 0], [0, 0, 0, 0, 0, 0, 0, 0, 0 + x^(0)*y^(0) + x^(0)*y^(0) + x^(0)*y^(0)]];

